Sensitivity of Future Hadron Colliders to Leptoquark Pair Production in the Di-Muon Di-Jets Channel

We estimate the future sensitivity of the high luminosity (HL-) and high energy (HE-) modes of the Large Hadron Collider (LHC) and of a 100 TeV future circular collider (FCC-hh) to leptoquark (LQ) pair production in the muon-plus-jet decay mode of each LQ. Such LQs are motivated by the fact they provide an explanation for the neutral current $B-$anomalies. For each future collider, Standard Model (SM) backgrounds and detector effects are simulated. From these, sensitivities of each collider are found. Our measures of sensitivity are based upon a Run II ATLAS search, which we also use for validation. We illustrate with a narrow scalar ('$S_3$') LQ and find that, in our channel, the HL-LHC has exclusion sensitivity to LQ masses up to 1.8 TeV, the HE-LHC up to 4.8 TeV and the FCC-hh up to 13.5 TeV.

==> anc/100TeVPlot.py <==
import numpy as np
import math
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import AutoMinorLocator, MultipleLocator
import matplotlib.patches as mpatches
import matplotlib.lines as mlines
import seaborn as sns
sns.set_style("whitegrid",{'xtick.direction': 'in','ytick.direction': 'in','xtick.top': False,'ytick.right':False})
matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
sns.set(font_scale=3.6,style='whitegrid')
matplotlib.rc('font', family="sans-serif", serif="Latin Modern Roman",size=40)


#---------------------------------------------SET PARAMETERS----------------------------------------------------------------------

#Colour palette 
palette1 = sns.color_palette("colorblind", 5)
palette1[1] = (0.984126,0.702380, 0.01587301)
palette = np.array([palette1[2],palette1[1],palette1[4],palette1[0]])
WTColor = palette1[2]
DYColor = palette1[1]
TTColor = palette1[4]
WWColor = palette1[0]


#Create legend
patches = [0]*5
Label = [r"$Wt$",r"$\mathrm{DY}$",r"$t \bar{t}$",r"$WW$"]
for i in range(4):
        patches[i] = mpatches.Patch(color=palette[i],label=Label[i])

patches[-1]=mlines.Line2D([0], [0], color='k', label=r'$m_{LQ} = 11$ $\mathrm{TeV}$',markerfacecolor='k',markersize=2.0)

#---------------------------------------------READ IN HISTOGRAM DATA-----------------------------------------------------------------------------
#Load data 
data = np.loadtxt("100TeVdata.txt",dtype=float,skiprows=1)
NBINS = np.size(data[:,1])

#set histogram bins
bins = np.zeros(NBINS+1)
(bins[1:],sig) = (data[:,0],data[:,1])
binwidth = bins[1]-bins[0]

#Read in bin heights and errors for each process
(DY, TT, WT, WW) = (data[:,2],data[:,4],data[:,6],data[:,8])
(DYerr, TTerr, WTerr, WWerr) = (data[:,3],data[:,5],data[:,7],data[:,9])

#Calculate total height of each bin
TotalContent = DY + TT + WT + WW

#Calculate total error of each bin
Err = np.zeros(NBINS)
for i in range(NBINS):
        Err[i] = math.sqrt(DYerr[i] + TTerr[i] + WTerr[i] + WWerr[i])

#---------------------------------------------STACK HISTOGRAMS-----------------------------------------------------------------------------
fig1 = plt.figure(figsize=(13, 10), dpi=250)
axes1 = plt.axes()
axes1.xaxis.set_minor_locator(AutoMinorLocator())
axes1.yaxis.set_minor_locator(AutoMinorLocator())

#Change order
plt.errorbar((bins[1:] + bins[:-1]) * .5,TotalContent,yerr=Err,zorder=100,markersize=30,capthick=2.0,elinewidth=2.0,capsize=10.0,fmt='none',ecolor='grey')
plt.plot((bins[1:] + bins[:-1]) * .5,sig,ls='steps',color='k',zorder=200)
plt.bar((bins[1:] + bins[:-1]) * .5, WW, align='center',width=binwidth,color=WWColor,edgecolor=WWColor)
plt.bar((bins[1:] + bins[:-1]) * .5, TT, align='center',width=binwidth,bottom=WW,color=TTColor,edgecolor=TTColor)
plt.bar((bins[1:] + bins[:-1]) * .5,DY, align='center', width=binwidth,bottom=WW+TT,color=DYColor,edgecolor=DYColor)
plt.bar((bins[1:] + bins[:-1]) * .5, WT, align='center', width=binwidth,bottom=WW+DY+TT,color=WTColor,edgecolor=WTColor)

axes1.set_yscale('log')
plt.xlabel(r"{$m_{\mathrm{min}}(\mu, j)$ $\mathrm{[GeV]}$",position=(1.,0.),va='top',ha='right')
plt.ylabel(r'$\mathrm{Events}$ $\mathrm{per}$ $\mathrm{bin}$', position=(0., 1.), va='top', ha='right',labelpad=40)
plt.title(r"$\mathrm{FCC}$-$\mathrm{hh:} \sqrt{s} = 100$ $\mathrm{TeV, }\mathcal{L} = 20$ $\mathrm{ab}^{-1}$",fontsize=40.0)
axes1.tick_params(axis='both',which='both',direction='out',top=False,right=False)
axes1.set_xlim([0,12500])
axes1.set_ylim([0.5,5E4])
plt.annotate("Allanach,Corbett and Madigan 2020",(12200,4.8E4),fontsize=24,color='grey',zorder=50,rotation=90,va='top',ha='left')
plt.legend(handles=patches,loc='upper right',bbox_to_anchor=(0.98,1.0),fontsize=32)
plt.tight_layout()
plt.savefig('100TeV.pdf',dpi=250)


==> anc/100TeVdata.txt <==
UpperBinEdge Sig DY DYerr TT TTerr WT WTerr WW WWerr
1.000000000000000000e+03 1.486430000000000043e-02 4.595566907674074173e+02 4.595566907674074173e+02 9.883575630187988281e+01 9.883575630187988281e+01 3.579474706649780273e+02 3.579474706649780273e+02 1.628809747695922852e+02 1.628809747695922852e+02
2.000000000000000000e+03 2.824209999999999776e-01 1.277213877439498901e+03 1.277213877439498901e+03 2.477176132202148438e+02 2.477176132202148438e+02 2.020170928955078125e+03 2.020170928955078125e+03 3.773455514907836914e+02 3.773455514907836914e+02
3.000000000000000000e+03 8.063860000000000472e-01 9.350350847244262695e+02 9.350350847244262695e+02 2.005072479248046875e+02 2.005072479248046591e+02 1.473385782241821289e+03 1.473385782241821289e+03 2.892922172546386719e+02 2.892922172546386719e+02
4.000000000000000000e+03 1.293190000000000062e+00 5.415984840393066406e+02 5.415984840393066406e+02 8.182852077484130859e+01 8.182852077484130859e+01 1.158491597592830658e+03 1.158491597592830658e+03 1.062786102294921875e+02 1.062786102294921875e+02
5.000000000000000000e+03 1.553320000000000034e+00 1.407044603228569031e+02 1.407044603228569031e+02 3.273001003265380859e+01 3.273001003265380859e+01 1.707859535217285156e+02 1.707859535217285156e+02 3.449303501844406128e+01 3.449303501844406128e+01
6.000000000000000000e+03 2.597529999999999895e+00 9.913492259383201599e+01 9.913492259383201599e+01 1.065417540073394775e+01 1.065417540073394775e+01 6.468769550323486328e+01 6.468769550323486328e+01 1.285495166480541229e+01 1.285495166480541229e+01
7.000000000000000000e+03 3.563689999999999802e+00 3.197717903647571802e+01 3.197717903647571802e+01 3.817358851432800293e+00 3.817358851432800293e+00 2.943944406509399414e+01 2.943944406509399414e+01 5.001223787665367126e+00 5.001223787665367126e+00
8.000000000000000000e+03 5.856449999999999712e+00 8.019548607990145683e+00 8.019548607990145683e+00 1.169160567224025726e+00 1.169160567224025726e+00 7.148538172245025635e+00 7.148538172245025635e+00 2.481711775064468384e+00 2.481711775064468384e+00
9.000000000000000000e+03 1.055380000000000074e+01 4.912991388002410531e+00 4.912991388002410531e+00 5.575813129544258118e-01 5.575813129544258118e-01 2.564542070031166077e+00 2.564542070031166077e+00 1.114748269319534302e+00 1.114748269319534302e+00
1.000000000000000000e+04 1.357900000000000063e+01 1.994189542150706984e+00 1.994189542150706984e+00 2.182478606700897217e-01 2.182478606700897217e-01 1.014035604894161224e+00 1.014035604894161224e+00 6.041317731142044067e-01 6.041317731142044067e-01
1.100000000000000000e+04 8.546949999999999825e-01 4.519624569802545011e-01 4.519624569802545011e-01 7.849220931529998779e-02 7.849220931530000167e-02 2.879705913364887238e-01 2.879705913364887238e-01 8.946480602025985718e-02 8.946480602025984330e-02
1.200000000000000000e+04 1.374950000000000061e-01 1.737932368450856302e-01 1.737932368450856302e-01 0.000000000000000000e+00 0.000000000000000000e+00 2.009155503474175930e-01 2.009155503474175652e-01 0.000000000000000000e+00 0.000000000000000000e+00
1.300000000000000000e+04 1.040500000000000036e-01 3.696371352452842984e-02 3.696371352452842984e-02 0.000000000000000000e+00 0.000000000000000000e+00 3.087947587482631207e-02 3.087947587482631207e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.400000000000000000e+04 3.344459999999999794e-02 3.310082043572037946e-02 3.310082043572037946e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.065794444933999330e-02 2.065794444933999330e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.500000000000000000e+04 3.344459999999999794e-02 2.626351687433725601e-02 2.626351687433725601e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.039743871137034148e-03 2.039743871137034148e-03 0.000000000000000000e+00 0.000000000000000000e+00
1.600000000000000000e+04 1.486430000000000043e-02 6.068514314392814413e-03 6.068514314392814413e-03 0.000000000000000000e+00 0.000000000000000000e+00 4.425308325153309852e-04 4.425308325153309310e-04 0.000000000000000000e+00 0.000000000000000000e+00
1.700000000000000000e+04 0.000000000000000000e+00 1.612991480214986950e-03 1.612991480214986950e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.036233079503290355e-04 1.036233079503290491e-04 0.000000000000000000e+00 0.000000000000000000e+00
1.800000000000000000e+04 3.716070000000000137e-03 3.970259291463662521e-03 3.970259291463662521e-03 0.000000000000000000e+00 0.000000000000000000e+00 2.227769036835525185e-04 2.227769036835525185e-04 0.000000000000000000e+00 0.000000000000000000e+00
1.900000000000000000e+04 0.000000000000000000e+00 5.672525021509500220e-04 5.672525021509500220e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.126665928401052952e-05 5.126665928401052952e-05 0.000000000000000000e+00 0.000000000000000000e+00
2.000000000000000000e+04 0.000000000000000000e+00 1.954100957846094389e-05 1.954100957846094389e-05 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/100TeVlimitsdata.txt <==
MLQ SigmaTheory Exp Up1Sigma Down1Sigma Up2Sigma Down2Sigma
7.5000e+00 7.1860e-05 3.4075e-06 4.7878e-06 2.4418e-06 6.5126e-06 1.8140e-06
8.0000e+00 4.3945e-05 2.4175e-06 3.4262e-06 1.7240e-06 4.7187e-06 1.2776e-06
8.5000e+00 2.7107e-05 2.3032e-06 3.2495e-06 1.6468e-06 4.4484e-06 1.2220e-06
9.0000e+00 1.7323e-05 1.8806e-06 2.6746e-06 1.3380e-06 3.6984e-06 9.9031e-07
9.5000e+00 1.0963e-05 1.7241e-06 2.4540e-06 1.2262e-06 3.6014e-06 9.0736e-07
1.0000e+01 7.0657e-06 1.3709e-06 1.9867e-06 9.6295e-07 2.8070e-06 7.0749e-07
1.0500e+01 4.6135e-06 1.0503e-06 1.5774e-06 7.1346e-07 2.3008e-06 5.1070e-07
1.1000e+01 3.0392e-06 7.7549e-07 1.2289e-06 5.0128e-07 1.8750e-06 3.4577e-07
1.1500e+01 2.0106e-06 7.1637e-07 1.1254e-06 4.6872e-07 1.7130e-06 3.2682e-07
1.2000e+01 1.3300e-06 6.4235e-07 1.0081e-06 4.2361e-07 1.5436e-06 2.9842e-07
1.2500e+01 8.9614e-07 5.4234e-07 8.7134e-07 3.4766e-07 1.3597e-06 2.3721e-07
1.3000e+01 6.0227e-07 4.6577e-07 7.7059e-07 2.8692e-07 1.2260e-06 1.8713e-07
1.3500e+01 4.0427e-07 4.0902e-07 6.9301e-07 2.4496e-07 1.1206e-06 1.5592e-07
1.4000e+01 2.7179e-07 3.7340e-07 6.4613e-07 2.1882e-07 1.0607e-06 1.3710e-07
1.4500e+01 1.8526e-07 3.4649e-07 6.0771e-07 2.0078e-07 1.0069e-06 1.2508e-07
1.5000e+01 1.2665e-07 3.1786e-07 5.6569e-07 1.8191e-07 8.5749e-07 1.1236e-07


==> anc/100TeVwideLQdata.txt <==
MLQ xsec1 xsec2 xsec5 limit1 limit2 limit5
1.0000e+01 5.8399e-06 1.2412e-05 4.8974e-05 1.6941e-06 1.9980e-06 2.8053e-06
1.0500e+01 3.8790e-06 8.1315e-06 3.3392e-05 1.3513e-06 1.6331e-06 2.4195e-06
1.1000e+01 2.6118e-06 5.4236e-06 2.3185e-05 1.0254e-06 1.3207e-06 2.0529e-06
1.1500e+01 1.7620e-06 3.7930e-06 1.6048e-05 8.0095e-07 1.1080e-06 1.7822e-06
1.2000e+01 1.1974e-06 2.6561e-06 9.9627e-06 6.7962e-07 9.2958e-07 1.6820e-06
1.2500e+01 8.2272e-07 1.8134e-06 8.0496e-06 5.9009e-07 7.9053e-07 1.4407e-06
1.3000e+01 5.6765e-07 1.2683e-06 5.7636e-06 5.1592e-07 7.0379e-07 1.3334e-06
1.3500e+01 3.9503e-07 8.6617e-07 4.1458e-06 4.7613e-07 6.2432e-07 1.2678e-06
1.4000e+01 2.7526e-07 6.2157e-07 3.0194e-06 4.2961e-07 6.0140e-07 1.1352e-06
1.4500e+01 1.9382e-07 4.4227e-07 2.2159e-06 3.9916e-07 5.3913e-07 1.0942e-06
1.5000e+01 1.3628e-07 3.2585e-07 1.6533e-06 3.9554e-07 5.2250e-07 1.0174e-06
1.5500e+01 9.6860e-08 2.2303e-07 1.2137e-06 3.7303e-07 4.9915e-07 9.4229e-07
1.6000e+01 6.8441e-08 1.6919e-07 9.2508e-07 3.5699e-07 4.8860e-07 9.3083e-07


==> anc/100wideLQ.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
sns.set_style("whitegrid",{'xtick.direction': 'in','ytick.direction': 'in','xtick.top': False,'ytick.right':False})
matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
sns.set(font_scale=3.6,style='whitegrid')
matplotlib.rc('font', family="sans-serif", serif="Latin Modern Roman",size=40)
import matplotlib.lines as mlines



palette1 = sns.color_palette("colorblind", 5)
palette1[1] = (0.984126,0.702380, 0.01587301)
palette = np.array([palette1[4],palette1[1],palette1[2],palette1[0]])



MLQ = np.arange(5.0,19.0,0.5)


width1 = np.load("100crossexpwidth1.npy")
width2 = np.load("100crossexpwidth2.npy")
width5 = np.load("100crossexpwidth5.npy")

up1 = np.load("100upexpwidth1.npy")
down1 = np.load("100downexpwidth1.npy")
up2 = np.load("100upexpwidth2.npy")
down2 = np.load("100downexpwidth2.npy")
up5 = np.load("100upexpwidth5.npy")
down5 = np.load("100downexpwidth5.npy")

patches = [0]*5
patches[0]=mlines.Line2D([0], [0], linestyle='-', color='k', label=r"$\mathrm{Limits}$ $\mathrm{at}$ $95 \%$ $\mathrm{CL}$",markerfacecolor='k', markersize=20)
patches[1]=mlines.Line2D([0], [0], linestyle='--', color='k', label=r"$\sigma \times \rm{BR}$", markerfacecolor='k', markersize=20)
patches[2] = mlines.Line2D([0], [0], marker='o', color='w', label=r"$\Gamma / m_{\rm{LQ}} = 0.5$", markerfacecolor=palette[2], markersize=20)
patches[3] = mlines.Line2D([0], [0], marker='o', color='w', label=r"$\Gamma / m_{\rm{LQ}} = 0.2$", markerfacecolor=palette[1], markersize=20)
patches[4] = mlines.Line2D([0], [0], marker='o', color='w', label=r"$\Gamma / m_{\rm{LQ}} = 0.1$", markerfacecolor=palette[0], markersize=20)

#print np.size(MLQ)
#print np.size(width1)
#print np.size(width2)
#print np.size(width5)
"""
print np.size(up1)
print np.size(up2)
print np.size(up5)
print np.size(down1)
print np.size(down2)
print np.size(down5)
"""

signalCross1 = np.loadtxt("/store/DAMTP/mum20/Software/MG5_aMC_v2_6_3_2/SignalFilesTransferred/S3100TeV/LO_S3_cross_total_width1.txt",dtype=float,usecols=(0,))
signalCross2 = np.loadtxt("/store/DAMTP/mum20/Software/MG5_aMC_v2_6_3_2/SignalFilesTransferred/S3100TeV/LO_S3_cross_total_width2.txt",dtype=float,usecols=(0,))
signalCross5 = np.loadtxt("/store/DAMTP/mum20/Software/MG5_aMC_v2_6_3_2/SignalFilesTransferred/S3100TeV/LO_S3_cross_total_width5.txt",dtype=float,usecols=(0,))
#print np.size(signalCross5)
#print np.size(signalCross2)
#print np.size(signalCross1)
plt.figure(figsize=(13,10))
plt.plot(MLQ,width5,color=palette[2],linewidth=3,label=r"$\mathrm{Limits}$ $\mathrm{on}$ $\frac{\Gamma}{m_{\mathrm{LQ}}} = 0.5$")
plt.plot(MLQ,width2,color=palette[1],linewidth=3,label=r"$\mathrm{Limits}$ $\mathrm{on}$ $\frac{\Gamma}{m_{\mathrm{LQ}}} = 0.2$")
plt.plot(MLQ,width1,linewidth=3,color=palette[0],label=r"$\mathrm{Limits}$ $\mathrm{on}$ $\frac{\Gamma}{m_{\mathrm{LQ}}} = 0.1$")

plt.plot(MLQ,signalCross5[:-1],color=palette[2],linewidth=3,label=r"$\sigma_{LO} \times \rm{BR}$, $\frac{\Gamma}{m_{\mathrm{LQ}}} = 0.5$",linestyle='dashed')
plt.plot(MLQ,signalCross2[:-1],color=palette[1],linewidth=3,label=r"$\sigma_{LO} \times \rm{BR}$, $\frac{\Gamma}{m_{\mathrm{LQ}}} = 0.2$",linestyle='dashed')
plt.plot(MLQ,signalCross1[:-1],linewidth=3,color=palette[0],label=r"$\sigma_{LO} \times \rm{BR}$, $\frac{\Gamma}{m_{\mathrm{LQ}}} = 0.1$",linestyle='dashed')

#plt.fill_between(MLQ,down1,up1,color='blue',zorder=5,alpha=0.5)
#plt.fill_between(MLQ,down2,up2,color='red',zorder=5,alpha=0.5)
#plt.fill_between(MLQ,down5,up5,color='green',zorder=5,alpha=0.5)
plt.legend(handles=patches,fontsize=32)
plt.yscale('log')
plt.xlim([10.0,16.0])
plt.ylim([5e-8,1e-3])
plt.xlabel(r"$m_{\mathrm{LQ}}$ $\mathrm{[TeV]}$",position = (1.,0.),ha='right',va='top',fontsize=40)
plt.ylabel(r"$\sigma \times \rm{BR}$ $\mathrm{[pb]}$",position=(0.,1.),ha='right',va='top',fontsize=40,labelpad=50)
plt.title(r"$\mathrm{Limits}$ $\mathrm{at}$ $95$ $\%$ $\mathrm{CL}$ $\mathrm{on}$ $\mathrm{wide}$ $\mathrm{resonances}$ $\mathrm{at}$ $100$ $\mathrm{TeV}$, $20$ $\mathrm{ab}^{-1}$",fontsize=30)
plt.tight_layout()
plt.savefig("100TeVwideLQ.pdf",dpi=250)
plt.show()






==> anc/13TeVHLPlot.py <==
import numpy as np
import math
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import AutoMinorLocator, MultipleLocator
import matplotlib.patches as mpatches
import matplotlib.lines as mlines
import seaborn as sns
sns.set_style("whitegrid",{'xtick.direction': 'in','ytick.direction': 'in','xtick.top': False,'ytick.right':False})
matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
sns.set(font_scale=3.6,style='whitegrid')
matplotlib.rc('font', family="sans-serif", serif="Latin Modern Roman",size=40)


#---------------------------------------------SET PARAMETERS----------------------------------------------------------------------

#Colour palette 
palette1 = sns.color_palette("colorblind", 5)
palette1[1] = (0.984126,0.702380, 0.01587301)
palette = np.array([palette1[4],palette1[1],palette1[0],palette1[2]])
WTColor = palette1[2]
DYColor = palette1[1]
TTColor = palette1[4]
WWColor = palette1[0]


#Create legend
patches = [0]*5
Label = [r"$t \bar{t}$",r"$\mathrm{DY}$",r"$WW$",r"$Wt$"]
for i in range(4):
        patches[i] = mpatches.Patch(color=palette[i],label=Label[i])

patches[-1]=mlines.Line2D([0], [0], color='k', label=r'$m_{LQ} = 1.2$ $\mathrm{TeV}$',markerfacecolor='k',markersize=2.0)

#---------------------------------------------READ IN HISTOGRAM DATA-----------------------------------------------------------------------------
#Load data from hist files
data = np.loadtxt("13TeVHLdata.txt",dtype=float,skiprows=1)
NBINS = np.size(data[:,1])

#set histogram bins
bins = np.zeros(NBINS+1)
(bins[1:],sig) = (data[:,0],data[:,1])
binwidth = bins[1]-bins[0]

#Read in bin heights and errors for each process
(DY, TT, WT, WW) = (data[:,2],data[:,4],data[:,6],data[:,8])
(DYerr, TTerr, WTerr, WWerr) = (data[:,3],data[:,5],data[:,7],data[:,9])

#Calculate total height of each bin
TotalContent = DY + TT + WT + WW

#Calculate total error of each bin
Err = np.zeros(NBINS)
for i in range(NBINS):
        Err[i] = math.sqrt(DYerr[i] + TTerr[i] + WTerr[i] + WWerr[i])

#---------------------------------------------STACK HISTOGRAMS-----------------------------------------------------------------------------
fig1 = plt.figure(figsize=(13, 10), dpi=250)
axes1 = plt.axes()
axes1.xaxis.set_minor_locator(AutoMinorLocator())
axes1.yaxis.set_minor_locator(AutoMinorLocator())

plt.errorbar((bins[1:] + bins[:-1]) * .5,TotalContent,yerr=Err,zorder=100,markersize=30,capthick=2.0,elinewidth=2.0,capsize=10.0,fmt='none',ecolor='grey')
plt.plot((bins[1:] + bins[:-1]) * .5,sig,ls='steps',color='k',zorder=200)
plt.bar((bins[1:] + bins[:-1]) * .5, WT, align='center',width=binwidth,color=WTColor,edgecolor=WTColor)
plt.bar((bins[1:] + bins[:-1]) * .5, WW, align='center',width=binwidth,bottom=WT,color=WWColor,edgecolor=WWColor)
plt.bar((bins[1:] + bins[:-1]) * .5,DY, align='center', width=binwidth,bottom=WT+WW,color=DYColor,edgecolor=DYColor)
plt.bar((bins[1:] + bins[:-1]) * .5, TT, align='center', width=binwidth,bottom=WT+WW+DY,color=TTColor,edgecolor=TTColor)

axes1.set_yscale('log')
plt.xlabel(r"{$m_{\mathrm{min}}(\mu, j)$ $\mathrm{[GeV]}$",position=(1.,0.),va='top',ha='right')
plt.ylabel(r'$\mathrm{Events}$ $\mathrm{per}$ $\mathrm{bin}$', position=(0., 1.), va='top', ha='right',labelpad=40)
plt.title(r"$\mathrm{LHC}$-$\mathrm{ RunII:} \sqrt{s} = 13$ $\mathrm{TeV, }\mathcal{L} = 140$ $\mathrm{fb}^{-1}$",fontsize=40.0)
axes1.tick_params(axis='both',which='both',direction='out',top=False,right=False)
axes1.set_xlim([0,1500])
axes1.set_ylim([0.5,1E4])
plt.annotate("Allanach,Corbett and Madigan 2020",(1460,9.5E3),fontsize=24,color='grey',zorder=50,rotation=90,va='top',ha='left')
plt.legend(handles=patches,loc='upper right',bbox_to_anchor=(0.98,1.0),fontsize=32)
plt.tight_layout()
plt.savefig('13TeVHL.pdf',dpi=250)


==> anc/13TeVHLdata.txt <==
UpperBinEdge Sig DY DYerr TT TTerr WT WTerr WW WWerr
1.000000000000000000e+02 1.421159999999999958e-02 4.998478049039840698e+01 4.998478049039840698e+01 1.034883441925048828e+03 1.034883441925048828e+03 5.643069362640380859e+01 5.643069362640380859e+01 1.024899187684059143e+01 1.024899187684059143e+01
2.000000000000000000e+02 3.055490000000000150e-01 4.176162252426147461e+02 4.176162252426147461e+02 1.490609645843505859e+03 1.490609645843505859e+03 1.636187458038330078e+02 1.636187458038330078e+02 5.788290810585021973e+01 5.788290810585021973e+01
3.000000000000000000e+02 8.882229999999999848e-01 9.047128105163574219e+02 9.047128105163574219e+02 9.262831573486328125e+02 9.262831573486328125e+02 1.600032768249511719e+02 1.600032768249511719e+02 9.014613485336303711e+01 9.014613485336303711e+01
4.000000000000000000e+02 1.875930000000000097e+00 5.269602508544921875e+02 5.269602508544921875e+02 7.379319896697998047e+02 7.379319896697998047e+02 1.158429412841796875e+02 1.158429412841796875e+02 6.119304108619689941e+01 6.119304108619689941e+01
5.000000000000000000e+02 2.501240000000000130e+00 3.517237558364868164e+02 3.517237558364868164e+02 2.624051876068115234e+02 2.624051876068115234e+02 5.156087303161621094e+01 5.156087303161621094e+01 3.033582353591918945e+01 3.033582353591918945e+01
6.000000000000000000e+02 3.304199999999999804e+00 1.249834852218627930e+02 1.249834852218627930e+02 9.370172524452209473e+01 9.370172524452209473e+01 1.598892867565155029e+01 1.598892867565155029e+01 1.477752578258514404e+01 1.477752578258514404e+01
7.000000000000000000e+02 4.306119999999999948e+00 8.508050441741943359e+01 8.508050441741943359e+01 4.015225350856781006e+01 4.015225350856781006e+01 7.133826792240142822e+00 7.133826792240142822e+00 5.796403437852859497e+00 5.796403437852859497e+00
8.000000000000000000e+02 6.089690000000000047e+00 3.124800944328308105e+01 3.124800944328308105e+01 1.262064960598945618e+01 1.262064960598945618e+01 2.619480520486831665e+00 2.619480520486831665e+00 2.553286567330360413e+00 2.553286567330360413e+00
9.000000000000000000e+02 9.933939999999999770e+00 2.015148317813873291e+01 2.015148317813873291e+01 4.721119686961174011e+00 4.721119686961174011e+00 8.838390260934829712e-01 8.838390260934829712e-01 1.165161058306694031e+00 1.165161058306694031e+00
1.000000000000000000e+03 1.636469999999999914e+01 9.040736347436904907e+00 9.040736347436904907e+00 1.092584136873483658e+00 1.092584136873483658e+00 3.618858009576797485e-01 3.618858009576797485e-01 8.556266315281391144e-01 8.556266315281391144e-01
1.100000000000000000e+03 2.459209999999999852e+01 3.705107793211936951e+00 3.705107793211936951e+00 5.643639191985130310e-01 5.643639191985130310e-01 0.000000000000000000e+00 0.000000000000000000e+00 4.790824409574270248e-01 4.790824409574270248e-01
1.200000000000000000e+03 2.521730000000000160e+01 1.876990251243114471e+00 1.876990251243114471e+00 1.969949658960103989e-01 1.969949658960103989e-01 8.113399893045425415e-02 8.113399893045426803e-02 1.568499284330755472e-01 1.568499284330755472e-01
1.300000000000000000e+03 4.547719999999999985e+00 1.537922151386737823e+00 1.537922151386737823e+00 6.339837564155459404e-02 6.339837564155459404e-02 0.000000000000000000e+00 0.000000000000000000e+00 8.391727716661989689e-02 8.391727716661989689e-02
1.400000000000000000e+03 6.253100000000000325e-01 6.023503290489315987e-01 6.023503290489315987e-01 1.476991223171353340e-02 1.476991223171353340e-02 6.677355617284774780e-02 6.677355617284774780e-02 2.807829744415357709e-02 2.807829744415357709e-02
1.500000000000000000e+03 3.481839999999999935e-01 2.915571765042841434e-01 2.915571765042841434e-01 1.452126765798311681e-03 1.452126765798311681e-03 0.000000000000000000e+00 0.000000000000000000e+00 1.178137667011469603e-02 1.178137667011469603e-02
1.600000000000000000e+03 2.060680000000000012e-01 2.112080566585063934e-01 2.112080566585063934e-01 4.551043522951658815e-03 4.551043522951658815e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.044035111495759338e-03 5.044035111495759338e-03
1.700000000000000000e+03 1.563279999999999947e-01 8.971196028869599104e-02 8.971196028869599104e-02 1.328895590631873347e-03 1.328895590631873347e-03 0.000000000000000000e+00 0.000000000000000000e+00 5.729762517148628831e-03 5.729762517148628831e-03
1.800000000000000000e+03 1.421159999999999923e-01 6.642887834459543228e-02 6.642887834459543228e-02 1.853467110777273774e-04 1.853467110777273774e-04 0.000000000000000000e+00 0.000000000000000000e+00 5.090485210530459881e-03 5.090485210530459881e-03


==> anc/13TeVHLlimitsdata.txt <==
MLQ SigmaTheory Exp Up1Sigma Down1Sigma Up2Sigma Down2Sigma
1.1500e+00 2.9046e-03 1.2502e-04 1.8207e-04 8.9484e-05 2.6036e-04 6.8270e-05
1.1750e+00 2.4378e-03 1.1798e-04 1.7181e-04 8.4679e-05 2.4801e-04 6.4655e-05
1.2000e+00 2.0447e-03 1.1254e-04 1.6394e-04 8.0648e-05 2.3729e-04 6.1337e-05
1.2500e+00 1.4587e-03 1.1091e-04 1.6025e-04 7.9489e-05 2.2936e-04 6.0032e-05
1.3000e+00 1.0435e-03 1.1268e-04 1.6056e-04 8.1437e-05 2.2682e-04 6.1609e-05
1.3500e+00 7.5163e-04 1.0436e-04 1.4986e-04 7.4355e-05 2.1233e-04 5.5299e-05
1.4000e+00 5.4716e-04 9.3912e-05 1.3868e-04 6.4590e-05 1.9967e-04 4.6477e-05
1.4500e+00 3.9870e-04 8.3957e-05 1.2696e-04 5.6381e-05 1.8580e-04 3.9865e-05
1.5000e+00 2.9063e-04 7.7159e-05 1.1908e-04 5.1005e-05 1.7739e-04 3.5714e-05
1.5500e+00 2.1290e-04 7.2430e-05 1.1273e-04 4.7652e-05 1.6953e-04 3.3292e-05
1.6000e+00 1.5702e-04 6.8293e-05 1.0692e-04 4.4806e-05 1.6212e-04 3.1264e-05
1.6500e+00 1.1543e-04 6.5662e-05 1.0317e-04 4.2983e-05 1.6100e-04 2.9942e-05
1.7000e+00 8.5126e-05 6.3082e-05 9.9312e-05 4.1239e-05 1.5190e-04 2.8694e-05
1.7500e+00 6.3171e-05 6.2294e-05 9.8290e-05 4.0650e-05 1.5075e-04 2.8241e-05
1.8000e+00 4.6728e-05 6.0115e-05 9.5285e-05 3.9067e-05 1.4646e-04 2.7050e-05
1.8500e+00 3.4664e-05 6.2106e-05 9.8950e-05 4.0152e-05 1.5314e-04 2.7679e-05


==> anc/13TeVPreselectionRegionPlot.py <==
import numpy as np
import math
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import AutoMinorLocator, MultipleLocator
import matplotlib.patches as mpatches
import matplotlib.lines as mlines
import seaborn as sns
sns.set_style("whitegrid",{'xtick.direction': 'in','ytick.direction': 'in','xtick.top': False,'ytick.right':False})
matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
sns.set(font_scale=3.6,style='whitegrid')
matplotlib.rc('font', family="sans-serif", serif="Latin Modern Roman",size=40)


#---------------------------------------------SET PARAMETERS----------------------------------------------------------------------

#Colour palette 
palette1 = sns.color_palette("colorblind", 5)
palette1[1] = (0.984126,0.702380, 0.01587301)
palette = np.array([palette1[4],palette1[1],palette1[0],palette1[2]])
WTColor = palette1[2]
DYColor = palette1[1]
TTColor = palette1[4]
WWColor = palette1[0]

#Create legend
patches = [0]*6
Label = [r"$t \bar{t}$",r"$\mathrm{DY}$",r"$WW$",r"$Wt$"]
for i in range(4):
        patches[i] = mpatches.Patch(color=palette[i],label=Label[i])

patches[-2]=mlines.Line2D([0], [0], marker='o', color='w', label=r"$\mathrm{ATLAS}$ $\mathrm{data}$",markerfacecolor='k', markersize=20)
patches[-1]=mlines.Line2D([0], [0], marker='^', color='w', label=r"$\mathrm{ATLAS}$ $\mathrm{simulation}$", markerfacecolor='g', markersize=20)

#---------------------------------------------READ IN HISTOGRAM DATA-----------------------------------------------------------------------------
#Load data 
data = np.loadtxt("13TeVpreselectiondata.txt",dtype=float,skiprows=1)
NBINS = np.size(data[:,1])

#set histogram bins
bins = np.zeros(NBINS+1)
(bins[1:],sig) = (data[:,0],data[:,1])
binwidth = bins[1]-bins[0]

#Read in bin heights and errors for each process
(DY, TT, WT, WW) = (data[:,3],data[:,5],data[:,7],data[:,9])
(DYerr, TTerr, WTerr, WWerr) = (data[:,4],data[:,6],data[:,8],data[:,10])
(ATLASdata,ATLASsim) = (data[:,1],data[:,2])
#Calculate total height of each bin
TotalContent = DY + TT + WT + WW

#Calculate total error of each bin
Err = np.zeros(NBINS)
for i in range(NBINS):
        Err[i] = math.sqrt(DYerr[i] + TTerr[i] + WTerr[i] + WWerr[i])

#---------------------------------------------STACK HISTOGRAMS-----------------------------------------------------------------------------
fig1 = plt.figure(figsize=(13, 10), dpi=250)
axes1 = plt.axes()
axes1.xaxis.set_minor_locator(AutoMinorLocator())
axes1.yaxis.set_minor_locator(AutoMinorLocator())

plt.errorbar((bins[1:] + bins[:-1]) * .5,TotalContent,yerr=Err,zorder=70,markersize=30,capthick=2.0,elinewidth=2.0,capsize=10.0,fmt='none',ecolor='grey')
plt.bar((bins[1:] + bins[:-1]) * .5, WT, align='center',width=binwidth,color=WTColor,edgecolor=WTColor)
plt.bar((bins[1:] + bins[:-1]) * .5, WW, align='center',width=binwidth,bottom=WT,color=WWColor,edgecolor=WWColor)
plt.bar((bins[1:] + bins[:-1]) * .5,DY, align='center', width=binwidth,bottom=WT+WW,color=DYColor,edgecolor=DYColor)
plt.bar((bins[1:] + bins[:-1]) * .5, TT, align='center', width=binwidth,bottom=WT+WW+DY,color=TTColor,edgecolor=TTColor)
plt.scatter((bins[1:] + bins[:-1]) * .5,ATLASdata,marker='o',color='black',s=90.0,zorder=71,label='ATLAS data')
plt.scatter((bins[1:] + bins[:-1]) * .5,ATLASsim,marker='^',color='green',s=90.0,zorder=72,label='ATLAS sim')

axes1.set_yscale('log')
plt.xlabel(r"$M_{\mu \mu}\mathrm{ [GeV]}$",position=(1.,0.),va='top',ha='right')
plt.ylabel(r'$\mathrm{Events}$ $\mathrm{per}$ $\mathrm{bin}$', position=(0., 1.), va='top', ha='right',labelpad=40)
plt.title(r"$\mathrm{Preselection}$ $\mathrm{region}$ $\mathrm{at}$ $\sqrt{s} = 13$  $\mathrm{TeV, }$ $\mathcal{L} = 3.2$ $ \mathrm{fb}^{-1}$",fontsize=34)
axes1.tick_params(axis='both',which='both',direction='out',top=False,right=False)

axes1.set_xlim([0,1000])
axes1.set_ylim([3E-2,1E5])
plt.annotate("Allanach,Corbett and Madigan 2020",(970,9E4),fontsize=24,color='grey',zorder=50,rotation=90,va='top',ha='left')
plt.legend(handles=patches,fontsize=26,bbox_to_anchor=(0.98,1.0))
plt.tight_layout()
plt.savefig('13TeVpreselection.pdf',dpi=250)


==> anc/13TeVSignalRegionPlot.py <==
import numpy as np
import math
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import AutoMinorLocator, MultipleLocator
import matplotlib.patches as mpatches
import matplotlib.lines as mlines
import seaborn as sns
sns.set_style("whitegrid",{'xtick.direction': 'in','ytick.direction': 'in','xtick.top': False,'ytick.right':False})
matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
sns.set(font_scale=3.6,style='whitegrid')
matplotlib.rc('font', family="sans-serif", serif="Latin Modern Roman",size=40)


#---------------------------------------------SET PARAMETERS----------------------------------------------------------------------

#Colour palette 
palette1 = sns.color_palette("colorblind", 5)
palette1[1] = (0.984126,0.702380, 0.01587301)
palette = np.array([palette1[4],palette1[1],palette1[0],palette1[2]])
WTColor = palette1[2]
DYColor = palette1[1]
TTColor = palette1[4]
WWColor = palette1[0]

#Create legend
patches = [0]*6
Label = [r"$t \bar{t}$",r"$\mathrm{DY}$",r"$WW$",r"$Wt$"]
for i in range(4):
        patches[i] = mpatches.Patch(color=palette[i],label=Label[i])

patches[-2]=mlines.Line2D([0], [0], marker='o', color='w', label=r"$\mathrm{ATLAS}$ $\mathrm{data}$",markerfacecolor='k', markersize=20)
patches[-1]=mlines.Line2D([0], [0], marker='^', color='w', label=r"$\mathrm{ATLAS}$ \n $\mathrm{simulation}$", markerfacecolor='g', markersize=20)

#---------------------------------------------READ IN HISTOGRAM DATA-----------------------------------------------------------------------------
#Load data 
data = np.loadtxt("13TeVsignalregiondata.out",dtype=float,skiprows=1)
NBINS = np.size(data[:,1])

#set histogram bins
bins = np.zeros(NBINS+1)
bins[1:] = data[:,0]
binwidth = np.zeros(NBINS)
for i in range(NBINS):
    binwidth[i] = bins[i+1] - bins[i]

#Read in bin heights and errors for each process
(DY, TT, WT, WW) = (data[:,3],data[:,5],data[:,7],data[:,9])
(DYerr, TTerr, WTerr, WWerr) = (data[:,4],data[:,6],data[:,8],data[:,10])
(ATLASdata,ATLASsim) = (data[:,1],data[:,2])
#Calculate total height of each bin
TotalContent = DY + TT + WT + WW

#Calculate total error of each bin
Err = np.zeros(NBINS)
for i in range(NBINS):
        Err[i] = math.sqrt(DYerr[i] + TTerr[i] + WTerr[i] + WWerr[i])

#---------------------------------------------STACK HISTOGRAMS-----------------------------------------------------------------------------
fig1 = plt.figure(figsize=(13, 10), dpi=250)
axes1 = plt.axes()
axes1.xaxis.set_minor_locator(AutoMinorLocator())
axes1.yaxis.set_minor_locator(AutoMinorLocator())

plt.errorbar((bins[1:] + bins[:-1]) * .5,TotalContent,yerr=Err,zorder=100,markersize=30,capthick=2.0,elinewidth=2.0,capsize=10.0,fmt='none',ecolor='grey')
plt.bar((bins[1:] + bins[:-1]) * .5, WT, align='center',width=binwidth,color=WTColor,edgecolor=WTColor)
plt.bar((bins[1:] + bins[:-1]) * .5, WW, align='center',width=binwidth,bottom=WT,color=WWColor,edgecolor=WWColor)
plt.bar((bins[1:] + bins[:-1]) * .5,DY, align='center', width=binwidth,bottom=WT+WW,color=DYColor,edgecolor=DYColor)
plt.bar((bins[1:] + bins[:-1]) * .5, TT, align='center', width=binwidth,bottom=WT+WW+DY,color=TTColor,edgecolor=TTColor)
plt.scatter((bins[1:] + bins[:-1]) * .5,ATLASdata,marker='o',color='black',s=90.0,zorder=71,label='ATLAS data')
plt.scatter((bins[1:] + bins[:-1]) * .5,ATLASsim,marker='^',color='green',s=90.0,zorder=72,label='ATLAS sim')

axes1.set_yscale('log')
plt.xlabel(r"{$m_{\mathrm{min}(\mu, j)}\mathrm{ [GeV]}}",position=(1.,0.),va='top',ha='right')
plt.ylabel(r'$\mathrm{Events}$ $\mathrm{per}$ $100$ $\mathrm{GeV}$', position=(0., 1.), va='top', ha='right',labelpad=40)
plt.title(r"$\mathrm{Signal}$  $\mathrm{region,}$ $\sqrt{s} = 13$ $ \mathrm{TeV, }$ $\mathcal{L} = 3.2$ $\mathrm{fb}^{-1}$",fontsize=40)
axes1.tick_params(axis='both',which='both',direction='out',top=False,right=False)
axes1.set_xlim([0,1400])
axes1.set_ylim([3E-2,1E4])
plt.annotate("Allanach,Corbett and Madigan 2020",(1360,8000.0),fontsize=24,color='grey',zorder=50,rotation=90,va='top',ha='left')
plt.legend(handles=patches,loc='upper right',bbox_to_anchor=(0.98,1.0),fontsize=26)
plt.tight_layout()
plt.savefig('13TeVvalidation.pdf',dpi=250)


==> anc/13TeVValidationLimits.py <==
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
import matplotlib.patches as mpatches
import matplotlib.lines as mlines
import matplotlib
matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
sns.set(font_scale=3.6,style='whitegrid')
matplotlib.rc('font', family="serif", serif="Latin Modern Roman",size=40)



#---------------------------------------- Set parameters and read in data ------------------------------------
palette = sns.color_palette("Set2",n_colors=6)
patches = [0]*6
Label = [r"Expected $\pm 1 \sigma$",r"Expected $\pm 2 \sigma$"]
patches[0] = mlines.Line2D([0], [0], label=r'$\sigma_{\rm NLO} \times \rm BR$', color='b')
patches[1] = mlines.Line2D([0], [0],  linestyle='--',color='b', label=r"ATLAS $\sigma_{\rm NLO} \times \rm BR$")
patches[2] = mlines.Line2D([0], [0], label='Expected limit',color='k')
patches[3] = mlines.Line2D([0], [0], linestyle='--',linewidth=2.0,color='k', label="ATLAS expected limit")
patches[4] = mpatches.Patch(color=palette[4],label=Label[0])
patches[5] = mpatches.Patch(color=palette[5],label=Label[1])

limitsdata = np.loadtxt("13TeVvalidationlimitsdata.txt",dtype=float,skiprows=1)
ATLASdata = np.loadtxt("ATLASLimits.txt",dtype=float,skiprows=1)


plt.figure(1,figsize=(15, 10), dpi=250)
plt.plot(ATLASdata[:,0]/1000.0,ATLASdata[:,1],color='k',label="ATLAS expected 95% confidence limit",linestyle='--',linewidth=2.0,zorder=30.0)
plt.plot(ATLASdata[:,2]/1000.0,ATLASdata[:,3],color='b',label=r"ATLAS signal $\sigma_{NLO}$ (mBRW model, $\beta = 1$)",linestyle='--',linewidth=2.0,zorder=30.0)
plt.plot(limitsdata[:,0],limitsdata[:,2],color='k',linestyle='-',zorder=10)
plt.plot(limitsdata[:,0],limitsdata[:,1],'b',zorder=20)
plt.fill_between(limitsdata[:,0],limitsdata[:,6],limitsdata[:,5],color=palette[5],zorder=0,alpha=1.0)
plt.fill_between(limitsdata[:,0],limitsdata[:,4],limitsdata[:,3],color=palette[4],zorder=5,alpha=0.8)
plt.yscale('log')
plt.legend(handles=patches,loc = 'upper right',fontsize=32)
plt.xlim([limitsdata[0,0],limitsdata[-1,0]])
plt.ylim([0.01,1e5])
plt.xlabel(r"$m_{\mathrm{LQ}}$ $\mathrm{[TeV]}$",position=(1.,0.),va='top',ha='right')
plt.ylabel(r"$\sigma \times \mathrm{BR}$ $\mathrm{[fb]}$",position=(0.,1.),va='top',ha='right',labelpad=40)
plt.title(r"$\sqrt{s} = 13$ $\rm{TeV}$, $\mathcal{L} = 3.2$ $\mathrm{fb}^{-1}$ $\mathrm{limits}$ $\mathrm{at}$ $95 \%$ $\mathrm{CL}$",fontsize=40)
plt.annotate("Allanach,Corbett and Madigan 2020",(1.05*limitsdata[0,0],0.011),fontsize=28,color='grey')
plt.tight_layout()
plt.savefig("13TeVlimits_ATLAS.pdf",dpi=250)


==> anc/13TeVpreselectiondata.txt <==
UpperBinEdge Sig DY DYerr TT TTerr WT WTerr WW WWerr
1.000000000000000000e+02 1.072090990000000056e+04 1.027027930000000015e+04 9.068547485351562500e+03 9.068547485351562500e+03 3.270579376220703125e+02 3.270579376220703125e+02 2.136183881759643555e+01 2.136183881759643555e+01 1.799769365787506104e+01 1.799769365787506104e+01
2.000000000000000000e+02 2.098369400000000041e+03 2.098211400000000140e+03 6.543212127685546875e+02 6.543212127685546875e+02 7.842574462890625000e+02 7.842574462890625000e+02 4.900473308563232422e+01 4.900473308563232422e+01 1.041723799705505371e+01 1.041723799705505371e+01
3.000000000000000000e+02 4.871969000000000278e+02 4.768118999999999801e+02 8.018266105651855469e+01 8.018266105651855469e+01 2.687423439025878906e+02 2.687423439025878906e+02 2.217268228530883789e+01 2.217268228530883789e+01 3.675536036491394043e+00 3.675536036491394043e+00
4.000000000000000000e+02 1.231217999999999932e+02 1.257844999999999942e+02 1.709889125823974609e+01 1.709889125823974609e+01 7.660421085357666016e+01 7.660421085357666016e+01 7.746952533721923828e+00 7.746952533721923828e+00 1.486851990222930908e+00 1.486851990222930908e+00
5.000000000000000000e+02 4.106759999999999877e+01 4.870130000000000337e+01 8.831888318061828613e+00 8.831888318061828613e+00 2.383161401748657227e+01 2.383161401748657227e+01 2.685048878192901611e+00 2.685048878192901611e+00 5.897918716073036194e-01 5.897918716073036194e-01
6.000000000000000000e+02 2.010320000000000107e+01 1.621020000000000039e+01 3.671685993671417236e+00 3.671685993671417236e+00 8.566172599792480469e+00 8.566172599792480469e+00 1.041514933109283447e+00 1.041514933109283447e+00 3.036010414361953735e-01 3.036010414361953735e-01
7.000000000000000000e+02 4.105800000000000338e+00 8.124499999999999389e+00 1.797856748104095459e+00 1.797856748104095459e+00 3.184853434562683105e+00 3.184853434562683105e+00 4.470501169562339783e-01 4.470501169562339783e-01 1.059197904542088509e-01 1.059197904542088509e-01
8.000000000000000000e+02 4.239399999999999835e+00 4.324300000000000033e+00 1.001540154218673706e+00 1.001540154218673706e+00 1.647415995597839355e+00 1.647415995597839355e+00 2.184852138161659241e-01 2.184852138161659241e-01 1.165670044720172882e-01 1.165670044720172882e-01
9.000000000000000000e+02 1.049099999999999921e+00 1.748299999999999965e+00 6.146668046712875366e-01 6.146668046712875366e-01 6.588882133364677429e-01 6.588882133364677429e-01 7.443492021411657333e-02 7.443492021411657333e-02 5.772317759692668915e-02 5.772317759692668915e-02
1.000000000000000000e+03 3.425199999999999800e+00 9.528999999999999693e-01 3.685335069894790649e-01 3.685335069894790649e-01 4.942092075943946838e-01 4.942092075943946838e-01 3.276779130101203918e-02 3.276779130101203918e-02 1.547256484627723694e-02 1.547256484627724041e-02


==> anc/13TeVsignalregiondata.txt <==
UpperBinEdge Sig DY DYerr TT TTerr WT WTerr WW WWerr
1.000000000000000000e+02 1.800000000000000000e+01 3.313490000000000180e+01 8.087598439306020737e-01 8.087598439306020737e-01 2.601993906497955322e+01 2.601993906497955322e+01 1.418828874826431274e+00 1.418828874826431274e+00 1.493503721430897713e-01 1.493503721430897713e-01
2.000000000000000000e+02 6.200000000000000000e+01 5.857979999999999876e+01 6.567977219820022583e+00 6.567977219820023471e+00 3.747824239730834961e+01 3.747824239730834961e+01 4.113842606544494629e+00 4.113842606544494629e+00 8.737093880772590637e-01 8.737093880772590637e-01
3.000000000000000000e+02 5.400000000000000000e+01 4.658619999999999806e+01 1.591954225301742554e+01 1.591954225301742554e+01 2.328940922021865845e+01 2.328940922021865845e+01 4.022939682006835938e+00 4.022939682006835938e+00 1.324278652667999268e+00 1.324278652667999268e+00
4.000000000000000000e+02 2.900000000000000000e+01 4.087129999999999797e+01 8.099200844764709473e+00 8.099200844764709473e+00 1.855372637510299683e+01 1.855372637510299683e+01 2.912621974945068359e+00 2.912621974945068359e+00 9.360908791422843933e-01 9.360908791422843933e-01
5.000000000000000000e+02 1.500000000000000000e+01 1.869819999999999993e+01 5.556748926639556885e+00 5.556748926639556885e+00 6.597614765167236328e+00 6.597614765167236328e+00 1.296387612819671631e+00 1.296387612819671631e+00 4.418221041560173035e-01 4.418221041560173035e-01
6.000000000000000000e+02 7.000000000000000000e+00 8.138299999999999201e+00 1.974972188472747803e+00 1.974972188472747803e+00 2.355928942561149597e+00 2.355928942561149597e+00 4.020073711872100830e-01 4.020073711872100830e-01 2.305309884250164032e-01 2.305309884250164032e-01
8.000000000000000000e+02 1.000000000000000000e+00 2.540500000000000203e+00 9.125073850154876709e-01 9.125073850154876709e-01 6.634307578206062317e-01 6.634307578206062317e-01 1.226130072027444839e-01 1.226130072027444839e-01 6.440633069723844528e-02 6.440633069723844528e-02
1.000000000000000000e+03 5.000000000000000000e-01 4.248000000000000109e-01 2.371353739872574806e-01 2.371353739872574806e-01 7.308656349778175354e-02 7.308656349778175354e-02 1.566054031718522310e-02 1.566054031718522310e-02 1.381445734295994043e-02 1.381445734295994043e-02
1.200000000000000000e+03 0.000000000000000000e+00 1.864999999999999991e-01 4.347509914077818394e-02 4.347509914077818394e-02 9.571368631441146135e-03 9.571368631441146135e-03 1.019970281049609184e-03 1.019970281049609401e-03 4.074501281138509512e-03 4.074501281138509512e-03
1.400000000000000000e+03 0.000000000000000000e+00 5.770000000000000129e-02 2.096870855893939734e-02 2.096870855893939734e-02 9.826870627875905484e-04 9.826870627875905484e-04 8.394389296881854534e-04 8.394389296881854534e-04 7.294793049368308857e-04 7.294793049368308857e-04


==> anc/13TeVvalidationlimitsdata.txt <==
MLQ SigmaTheory Exp Up1Sigma Down1Sigma Up2Sigma Down2Sigma
5.5000e-01 2.5960e+02 6.6604e+00 9.6642e+00 4.6742e+00 1.3669e+01 3.4322e+00
6.0000e-01 1.5360e+02 5.3131e+00 7.7975e+00 3.7026e+00 1.1193e+01 2.7086e+00
6.5000e-01 9.3120e+01 4.7653e+00 6.9588e+00 3.3331e+00 9.9444e+00 2.4434e+00
7.0000e-01 5.7450e+01 3.9914e+00 5.9471e+00 2.7488e+00 8.6693e+00 1.9957e+00
7.5000e-01 3.6490e+01 3.0910e+00 4.7414e+00 2.0837e+00 7.1298e+00 1.4928e+00
8.0000e-01 2.3630e+01 2.9209e+00 4.4738e+00 1.9717e+00 6.7221e+00 1.4138e+00
8.2500e-01 1.9130e+01 2.9061e+00 4.4154e+00 1.9757e+00 6.5912e+00 1.4237e+00
8.5000e-01 1.5540e+01 2.8549e+00 4.3397e+00 1.9402e+00 6.4824e+00 1.3976e+00
8.7500e-01 1.2620e+01 2.7234e+00 4.1729e+00 1.8350e+00 6.2706e+00 1.3122e+00
9.0000e-01 1.0290e+01 2.5518e+00 3.9568e+00 1.6981e+00 5.9991e+00 1.2021e+00
9.2500e-01 8.4630e+00 2.3714e+00 3.7190e+00 1.5609e+00 5.6892e+00 1.0959e+00
9.5000e-01 7.0010e+00 2.2943e+00 3.6316e+00 1.4977e+00 5.5987e+00 1.0455e+00
9.7500e-01 5.8210e+00 2.1734e+00 3.4706e+00 1.4087e+00 5.3931e+00 9.7886e-01
1.0000e+00 4.7540e+00 2.0955e+00 3.3691e+00 1.3500e+00 5.2673e+00 9.3335e-01
1.0250e+00 3.9660e+00 2.0016e+00 3.2496e+00 1.2744e+00 5.1180e+00 8.6985e-01
1.0500e+00 3.2960e+00 1.9087e+00 3.1440e+00 1.1930e+00 5.0028e+00 7.9686e-01
1.0750e+00 2.7700e+00 1.7975e+00 3.0069e+00 1.0999e+00 4.8336e+00 7.1655e-01
1.1000e+00 2.2960e+00 1.6757e+00 2.8419e+00 1.0073e+00 4.6124e+00 6.4344e-01
1.1250e+00 1.9250e+00 1.5919e+00 2.7401e+00 9.3828e-01 4.4904e+00 5.8708e-01
1.1500e+00 1.6180e+00 1.5460e+00 2.6915e+00 8.9879e-01 4.4457e+00 5.5519e-01
1.1750e+00 1.3580e+00 1.4663e+00 2.5811e+00 8.4201e-01 4.2974e+00 5.1501e-01
1.2000e+00 1.1390e+00 1.4116e+00 2.5040e+00 8.0439e-01 4.1916e+00 4.8958e-01
1.2500e+00 8.1260e-01 1.3461e+00 2.4198e+00 7.5799e-01 4.0931e+00 4.5828e-01
1.3000e+00 5.8130e-01 1.2535e+00 2.2848e+00 6.9741e-01 3.9085e+00 4.1830e-01
1.3500e+00 4.1870e-01 1.2259e+00 2.2500e+00 6.7788e-01 3.8544e+00 4.0450e-01
1.4000e+00 3.0480e-01 1.2268e+00 2.2630e+00 6.7536e-01 3.4915e+00 4.0137e-01


==> anc/14TeVPlot.py <==
import numpy as np
import math
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import AutoMinorLocator, MultipleLocator
import matplotlib.patches as mpatches
import matplotlib.lines as mlines
import seaborn as sns
sns.set_style("whitegrid",{'xtick.direction': 'in','ytick.direction': 'in','xtick.top': False,'ytick.right':False})
matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
sns.set(font_scale=3.6,style='whitegrid')
matplotlib.rc('font', family="sans-serif", serif="Latin Modern Roman",size=40)


#---------------------------------------------SET PARAMETERS----------------------------------------------------------------------

#Colour palette 
palette1 = sns.color_palette("colorblind", 5)
palette1[1] = (0.984126,0.702380, 0.01587301)
palette = np.array([palette1[4],palette1[1],palette1[2],palette1[0]])
WTColor = palette1[2]
DYColor = palette1[1]
TTColor = palette1[4]
WWColor = palette1[0]


#Create legend
patches = [0]*5
Label = [r"$t \bar{t}$",r"$\mathrm{DY}$", r"$Wt$",r"$WW$"]
for i in range(4):
        patches[i] = mpatches.Patch(color=palette[i],label=Label[i])

patches[-1]=mlines.Line2D([0], [0], color='k', label=r'$m_{LQ} = 1.8$ $\mathrm{TeV}$',markerfacecolor='k',markersize=2.0)

#---------------------------------------------READ IN HISTOGRAM DATA-----------------------------------------------------------------------------
#Load data 
data = np.loadtxt("14TeVdata.txt",dtype=float,skiprows=1)
NBINS = np.size(data[:,1])

#set histogram bins
bins = np.zeros(NBINS+1)
(bins[1:],sig) = (data[:,0],data[:,1])
binwidth = bins[1]-bins[0]

#Read in bin heights and square errors for each process
(DY, TT, WT, WW) = (data[:,2],data[:,4],data[:,6],data[:,8])
(DYerr, TTerr, WTerr, WWerr) = (data[:,3],data[:,5],data[:,7],data[:,9])

#Calculate total height of each bin
TotalContent = DY + TT + WT + WW

#Calculate total error of each bin
Err = np.zeros(NBINS)
for i in range(NBINS):
        Err[i] = math.sqrt(DYerr[i] + TTerr[i] + WTerr[i] + WWerr[i])

#---------------------------------------------STACK HISTOGRAMS-----------------------------------------------------------------------------
fig1 = plt.figure(figsize=(13, 10), dpi=250)
axes1 = plt.axes()
axes1.xaxis.set_minor_locator(AutoMinorLocator())
axes1.yaxis.set_minor_locator(AutoMinorLocator())

plt.errorbar((bins[1:] + bins[:-1]) * .5,TotalContent,yerr=Err,zorder=100,markersize=30,capthick=2.0,elinewidth=2.0,capsize=10.0,fmt='none',ecolor='grey')
plt.plot((bins[1:] + bins[:-1]) * .5,sig,ls='steps',color='k',zorder=200)
plt.bar((bins[1:] + bins[:-1]) * .5, WW, align='center',width=binwidth,color=WWColor,edgecolor=WWColor)
plt.bar((bins[1:] + bins[:-1]) * .5, WT, align='center',width=binwidth,bottom=WW,color=WTColor,edgecolor=WTColor)
plt.bar((bins[1:] + bins[:-1]) * .5,DY, align='center', width=binwidth,bottom=WT+WW,color=DYColor,edgecolor=DYColor)
plt.bar((bins[1:] + bins[:-1]) * .5, TT, align='center', width=binwidth,bottom=WT+WW+DY,color=TTColor,edgecolor=TTColor)

axes1.set_yscale('log')
plt.xlabel(r"{$m_{\mathrm{min}}(\mu, j)$ $\mathrm{[GeV]}$",position=(1.,0.),va='top',ha='right')
plt.ylabel(r'$\mathrm{Events}$ $\mathrm{per}$ $\mathrm{bin}$', position=(0., 1.), va='top', ha='right',labelpad=40)
plt.title(r"$\mathrm{HL}$-$\mathrm{LHC:} \sqrt{s} = 14$ $\mathrm{TeV, }\mathcal{L} = 3$ $\mathrm{ab}^{-1}$",fontsize=40.0)
axes1.tick_params(axis='both',which='both',direction='out',top=False,right=False)
plt.ylim([0.5,5e5])
plt.xlim([0,2200])
plt.annotate("Allanach,Corbett and Madigan 2020",(2140,4.5e5),fontsize=24,color='grey',zorder=50,rotation=90,va='top',ha='left')
plt.legend(handles=patches,loc='upper right',bbox_to_anchor=(0.98,1.0),fontsize=32)
plt.tight_layout()
plt.savefig('14TeV.pdf',dpi=250)


==> anc/14TeVdata.txt <==
UpperBinEdge Sig DY DYerr TT TTerr WT WTerr WW WWerr
1.250000000000000000e+02 0.000000000000000000e+00 2.982900000000000091e+03 2.982900000000000091e+03 3.995159999999999854e+04 3.995159999999999854e+04 5.171949999999999818e+03 5.171949999999999818e+03 4.421102430000000254e+02 4.421102430000000254e+02
2.500000000000000000e+02 1.395389999999999964e-01 1.540610000000000036e+04 1.540610000000000036e+04 2.303150000000000000e+04 2.303150000000000000e+04 3.927440000000000055e+03 3.927440000000000055e+03 1.816181329999999889e+03 1.816181329999999889e+03
3.750000000000000000e+02 4.953629999999999978e-01 1.828029999999999927e+04 1.828029999999999927e+04 2.389120000000000073e+04 2.389120000000000073e+04 3.762510000000000218e+03 3.762510000000000218e+03 1.809013149999999996e+03 1.809013149999999996e+03
5.000000000000000000e+02 1.088400000000000034e+00 8.472350000000000364e+03 8.472350000000000364e+03 8.962670000000000073e+03 8.962670000000000073e+03 1.449380000000000109e+03 1.449380000000000109e+03 8.787413790000000517e+02 8.787413790000000517e+02
6.250000000000000000e+02 1.618649999999999922e+00 3.269880000000000109e+03 3.269880000000000109e+03 2.487369999999999891e+03 2.487369999999999891e+03 5.232469999999999573e+02 5.232469999999999573e+02 3.660605469999999855e+02 3.660605469999999855e+02
7.500000000000000000e+02 2.086110000000000131e+00 1.281849999999999909e+03 1.281849999999999909e+03 7.328920000000000528e+02 7.328920000000000528e+02 2.503350000000000080e+02 2.503350000000000080e+02 1.607557769999999948e+02 1.607557769999999948e+02
8.750000000000000000e+02 2.714020000000000099e+00 5.447160000000000082e+02 5.447160000000000082e+02 2.755690000000000168e+02 2.755690000000000168e+02 4.945289999999999964e+01 4.945289999999999964e+01 6.730627920000000586e+01 6.730627920000000586e+01
1.000000000000000000e+03 3.139609999999999790e+00 2.204430000000000121e+02 2.204430000000000121e+02 7.932550000000000523e+01 7.932550000000000523e+01 2.331240000000000023e+01 2.331240000000000023e+01 2.917548130000000128e+01 2.917548130000000128e+01
1.125000000000000000e+03 3.997759999999999980e+00 1.067249999999999943e+02 1.067249999999999943e+02 2.754609999999999914e+01 2.754609999999999914e+01 4.989790000000000170e+00 4.989790000000000170e+00 1.308220219999999934e+01 1.308220219999999934e+01
1.250000000000000000e+03 5.162939999999999863e+00 5.056380000000000052e+01 5.056380000000000052e+01 7.710679999999999978e+00 7.710679999999999978e+00 1.910099999999999909e+00 1.910099999999999909e+00 6.572745249999999650e+00 6.572745249999999650e+00
1.375000000000000000e+03 7.290949999999999598e+00 2.526709999999999923e+01 2.526709999999999923e+01 2.205000000000000071e+00 2.205000000000000071e+00 1.082270000000000065e+00 1.082270000000000065e+00 2.450498699999999808e+00 2.450498699999999808e+00
1.500000000000000000e+03 1.047949999999999982e+01 1.475210000000000043e+01 1.475210000000000043e+01 2.201330000000000009e+00 2.201330000000000009e+00 3.278610000000000135e-01 3.278610000000000135e-01 1.241640880000000058e+00 1.241640880000000058e+00
1.625000000000000000e+03 1.502849999999999930e+01 7.717749999999999666e+00 7.717749999999999666e+00 1.000000000000000082e-05 1.000000000000000082e-05 1.877739999999999965e-01 1.877739999999999965e-01 5.908530749999999498e-01 5.908530749999999498e-01
1.750000000000000000e+03 2.076370000000000005e+01 3.512039999999999829e+00 3.512039999999999829e+00 1.000000000000000082e-05 1.000000000000000082e-05 5.161589999999999928e-02 5.161589999999999928e-02 2.825285049999999853e-01 2.825285049999999853e-01
1.875000000000000000e+03 1.928450000000000131e+01 1.402749999999999941e+00 1.402749999999999941e+00 1.000000000000000082e-05 1.000000000000000082e-05 1.032210000000000072e-02 1.032210000000000072e-02 1.092003970000000046e-01 1.092003970000000046e-01
2.000000000000000000e+03 2.623330000000000162e+00 7.021370000000000111e-01 7.021370000000000111e-01 1.000000000000000082e-05 1.000000000000000082e-05 4.270630000000000259e-02 4.270630000000000259e-02 9.682228950000000556e-02 9.682228950000000556e-02
2.125000000000000000e+03 3.488470000000000182e-01 7.011720000000000175e-01 7.011720000000000175e-01 1.000000000000000082e-05 1.000000000000000082e-05 6.477840000000000334e-03 6.477840000000000334e-03 1.926157579999999980e-02 1.926157579999999980e-02
2.250000000000000000e+03 1.534929999999999906e-01 1.000000000000000082e-05 1.000000000000000082e-05 1.000000000000000082e-05 1.000000000000000082e-05 6.715869999999999652e-04 6.715869999999999652e-04 1.544177299999999978e-03 1.544177299999999978e-03
2.375000000000000000e+03 1.046539999999999970e-01 1.000000000000000082e-05 1.000000000000000082e-05 1.000000000000000082e-05 1.000000000000000082e-05 7.600170000000000114e-05 7.600170000000000114e-05 1.000000000000000021e-03 1.000000000000000021e-03
2.500000000000000000e+03 9.070029999999999759e-02 7.017590000000000217e-01 7.017590000000000217e-01 1.000000000000000082e-05 1.000000000000000082e-05 2.881409999999999912e-05 2.881409999999999912e-05 1.054693290000000006e-02 1.054693290000000006e-02
2.625000000000000000e+03 2.093079999999999941e-02 1.000000000000000082e-05 1.000000000000000082e-05 1.000000000000000082e-05 1.000000000000000082e-05 1.000000000000000082e-05 1.000000000000000082e-05 1.000000000000000021e-03 1.000000000000000021e-03
2.750000000000000000e+03 6.976940000000000051e-03 1.000000000000000082e-05 1.000000000000000082e-05 1.000000000000000082e-05 1.000000000000000082e-05 1.000000000000000082e-05 1.000000000000000082e-05 4.788700489999999678e-03 4.788700489999999678e-03


==> anc/14TeVlimitsdata.txt <==
MLQ SigmaTheory Exp Up1Sigma Down1Sigma Up2Sigma Down2Sigma
1.4000e+00 8.6849e-04 2.0580e-05 2.9024e-05 1.4689e-05 3.9592e-05 1.0875e-05
1.5000e+00 4.7518e-04 1.6750e-05 2.3638e-05 1.1953e-05 3.2279e-05 8.8475e-06
1.6000e+00 2.6353e-04 1.4353e-05 2.0303e-05 1.0228e-05 2.7813e-05 7.5659e-06
1.7000e+00 1.4891e-04 1.1419e-05 1.6310e-05 8.0843e-06 2.2609e-05 5.9566e-06
1.8000e+00 8.3582e-05 8.4725e-06 1.2342e-05 5.9109e-06 1.7486e-05 4.3130e-06
1.9000e+00 4.8128e-05 6.7914e-06 1.0183e-05 4.6199e-06 1.4801e-05 3.3111e-06
2.0000e+00 2.7484e-05 5.7007e-06 8.5665e-06 3.8866e-06 1.2547e-05 2.7950e-06
2.1000e+00 1.6063e-05 4.0692e-06 6.3386e-06 2.6819e-06 9.5864e-06 1.8766e-06
2.2000e+00 9.2953e-06 3.1994e-06 5.1882e-06 2.0125e-06 8.0982e-06 1.3381e-06
2.3000e+00 5.3567e-06 2.5466e-06 4.3433e-06 1.4992e-06 7.0204e-06 9.2381e-07
2.4000e+00 3.1684e-06 2.1952e-06 3.8714e-06 1.2399e-06 6.4027e-06 7.3364e-07
2.5000e+00 1.8490e-06 2.1976e-06 3.8637e-06 1.2388e-06 6.3488e-06 7.3017e-07
2.6000e+00 1.0769e-06 2.0343e-06 3.5991e-06 1.1397e-06 5.5083e-06 6.6906e-07
2.7000e+00 6.3135e-07 1.8993e-06 3.4168e-06 1.0473e-06 4.6945e-06 6.0848e-07


==> anc/14TeVwideLQdata.txt <==
MLQ xsec1 xsec2 xsec5 limit1 limit2 limit5
1.1000e+00 3.4710e-03 5.6039e-03 1.7316e-02 5.5267e-05 6.1488e-05 8.0387e-05
1.2000e+00 1.8325e-03 3.0012e-03 9.3553e-03 4.0236e-05 4.9512e-05 6.5162e-05
1.3000e+00 9.8994e-04 1.6265e-03 5.2003e-03 3.1234e-05 3.8719e-05 5.3086e-05
1.4000e+00 5.4448e-04 8.9828e-04 2.9832e-03 2.5007e-05 3.1621e-05 4.5920e-05
1.5000e+00 3.1378e-04 5.1519e-04 1.7474e-03 2.0455e-05 2.5436e-05 3.8388e-05
1.6000e+00 1.7975e-04 3.0634e-04 1.0506e-03 1.7148e-05 2.1684e-05 3.1231e-05
1.7000e+00 1.0541e-04 1.7896e-04 6.4307e-04 1.4195e-05 1.6430e-05 2.8223e-05
1.8000e+00 6.2224e-05 1.0853e-04 3.9893e-04 1.1190e-05 1.3314e-05 2.3032e-05
1.9000e+00 3.6919e-05 6.6823e-05 2.5306e-04 9.1902e-06 1.1065e-05 2.0427e-05
2.0000e+00 2.2551e-05 4.0533e-05 1.6278e-04 7.3846e-06 9.4281e-06 1.8070e-05
2.1000e+00 1.3617e-05 2.5094e-05 1.0631e-04 6.0347e-06 7.7538e-06 1.5897e-05
2.2000e+00 8.3638e-06 1.5922e-05 7.0395e-05 5.0015e-06 6.8821e-06 1.3554e-05
2.3000e+00 5.1978e-06 1.0098e-05 4.7302e-05 4.1705e-06 5.7607e-06 1.3282e-05
2.4000e+00 3.1737e-06 6.5124e-06 3.1939e-05 3.5172e-06 5.0923e-06 1.2390e-05
2.5000e+00 2.0168e-06 4.2724e-06 2.2016e-05 3.3397e-06 5.0540e-06 1.2035e-05
2.6000e+00 1.2756e-06 2.8226e-06 1.5262e-05 3.2744e-06 4.8605e-06 1.0521e-05
2.7000e+00 8.1143e-07 1.8641e-06 1.0745e-05 2.9439e-06 4.5110e-06 1.1303e-05
2.8000e+00 5.1999e-07 1.2641e-06 7.6667e-06 2.9326e-06 4.5301e-06 1.0518e-05
2.9000e+00 3.3924e-07 8.5362e-07 5.4969e-06 3.1857e-06 4.5362e-06 1.0878e-05
3.0000e+00 2.2059e-07 5.8212e-07 4.0155e-06 3.1796e-06 4.6221e-06 1.0769e-05


==> anc/14wideLQ.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
sns.set_style("whitegrid",{'xtick.direction': 'in','ytick.direction': 'in','xtick.top': False,'ytick.right':False})
matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
sns.set(font_scale=3.6,style='whitegrid')
matplotlib.rc('font', family="sans-serif", serif="Latin Modern Roman",size=40)
import matplotlib.lines as mlines



palette1 = sns.color_palette("colorblind", 5)
palette1[1] = (0.984126,0.702380, 0.01587301)
palette = np.array([palette1[4],palette1[1],palette1[2],palette1[0]])




patches = [0]*5
patches[0]=mlines.Line2D([0], [0], linestyle='-', color='k', label=r"$\mathrm{Limits}$ $\mathrm{at}$ $95 \%$ $\mathrm{CL}$",markerfacecolor='k', markersize=20)
patches[1]=mlines.Line2D([0], [0], linestyle='--', color='k', label=r"$\sigma \times \rm{BR}$", markerfacecolor='k', markersize=20)
patches[2] = mlines.Line2D([0], [0], marker='o', color='w', label=r"$\Gamma / m_{\rm{LQ}} = 0.5$", markerfacecolor=palette[2], markersize=20)
patches[3] = mlines.Line2D([0], [0], marker='o', color='w', label=r"$\Gamma / m_{\rm{LQ}} = 0.2$", markerfacecolor=palette[1], markersize=20)
patches[4] = mlines.Line2D([0], [0], marker='o', color='w', label=r"$\Gamma / m_{\rm{LQ}} = 0.1$", markerfacecolor=palette[0], markersize=20)



#---------------------------------------- 14 TeV ---------------------------------------------------

data14 = np.loadtxt("14TeVwideLQdata.txt",dtype=float,skiprows=1)


plt.figure(1,figsize=(13,10),dpi=250)
plt.plot(data14[:,0],data14[:,6],color=palette[2],linewidth=3)
plt.plot(data14[:,0],data14[:,5],color=palette[1],linewidth=3)
plt.plot(data14[:,0],data14[:,4],linewidth=3,color=palette[0])
plt.plot(data14[:,0],data14[:,3],color=palette[2],linewidth=3,linestyle='dashed')
plt.plot(data14[:,0],data14[:,2],color=palette[1],linewidth=3,linestyle='dashed')
plt.plot(data14[:,0],data14[:,1],linewidth=3,color=palette[0],linestyle='dashed')
plt.legend(handles=patches,loc='upper right',bbox_to_anchor=(0.98,1.0),fontsize=32)
plt.yscale('log')
plt.xlim([data14[0,0],data14[-1,0]])
plt.ylim([1e-7,1e0])
plt.xlabel(r"$m_{\mathrm{LQ}}$ $\mathrm{[TeV]}$",position = (1.,0.),ha='right',va='top',fontsize=40)
plt.ylabel(r"$\sigma \times \rm{BR}$ $\mathrm{[pb]}$",position=(0.,1.),ha='right',va='top',fontsize=40,labelpad=50)
plt.title(r"$\mathrm{Limits}$ $\mathrm{at}$ $95$ $\%$ $\mathrm{CL}$ $\mathrm{on}$ $\mathrm{wide}$ $\mathrm{resonances}$ $\mathrm{at}$ $14$ $\mathrm{TeV}$, $3$ $\mathrm{ab}^{-1}$",fontsize=30)
plt.tight_layout()
plt.savefig("14TeVwideLQ.pdf",dpi=250)






plt.show()






==> anc/27TeVPlot.py <==
import numpy as np
import math
import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import AutoMinorLocator, MultipleLocator
import matplotlib.patches as mpatches
import matplotlib.lines as mlines
import seaborn as sns
sns.set_style("whitegrid",{'xtick.direction': 'in','ytick.direction': 'in','xtick.top': False,'ytick.right':False})
matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
sns.set(font_scale=3.6,style='whitegrid')
matplotlib.rc('font', family="sans-serif", serif="Latin Modern Roman",size=40)


#---------------------------------------------SET PARAMETERS----------------------------------------------------------------------

#Colour palette 
palette1 = sns.color_palette("colorblind", 5)
palette1[1] = (0.984126,0.702380, 0.01587301)
palette = np.array([palette1[1],palette1[4],palette1[2],palette1[0]])
WTColor = palette1[2]
DYColor = palette1[1]
TTColor = palette1[4]
WWColor = palette1[0]


#Create legend
patches = [0]*5
Label = [r"$\mathrm{DY}$", r"$t \bar{t}$", r"$Wt$",r"$WW$"]
for i in range(4):
        patches[i] = mpatches.Patch(color=palette[i],label=Label[i])

patches[-1]=mlines.Line2D([0], [0], color='k', label=r'$m_{LQ} = 3.5$ $\mathrm{TeV}$',markerfacecolor='k',markersize=2.0)

#---------------------------------------------READ IN HISTOGRAM DATA-----------------------------------------------------------------------------
#Load data 
data = np.loadtxt("27TeVdata.txt",dtype=float,skiprows=1)
NBINS = np.size(data[:,1])

#set histogram bins
bins = np.zeros(NBINS+1)
(bins[1:],sig) = (data[:,0],data[:,1])
binwidth = bins[1]-bins[0]

#Read in bin heights and errors for each process
(DY, TT, WT, WW) = (data[:,2],data[:,4],data[:,6],data[:,8])
(DYerr, TTerr, WTerr, WWerr) = (data[:,3],data[:,5],data[:,7],data[:,9])

#Calculate total height of each bin
TotalContent = DY + TT + WT + WW

#Calculate total error of each bin
Err = np.zeros(NBINS)
for i in range(NBINS):
        Err[i] = math.sqrt(DYerr[i] + TTerr[i] + WTerr[i] + WWerr[i])

#---------------------------------------------STACK HISTOGRAMS-----------------------------------------------------------------------------
fig1 = plt.figure(figsize=(13, 10), dpi=250)
axes1 = plt.axes()
axes1.xaxis.set_minor_locator(AutoMinorLocator())
axes1.yaxis.set_minor_locator(AutoMinorLocator())


plt.errorbar((bins[1:] + bins[:-1]) * .5,TotalContent,yerr=Err,zorder=100,markersize=30,capthick=2.0,elinewidth=2.0,capsize=10.0,fmt='none',ecolor='grey')
plt.plot((bins[1:] + bins[:-1]) * .5,sig,ls='steps',color='k',zorder=200)
plt.bar((bins[1:] + bins[:-1]) * .5, WW, align='center',width=binwidth,color=WWColor,edgecolor=WWColor)
plt.bar((bins[1:] + bins[:-1]) * .5, WT, align='center',width=binwidth,bottom=WW,color=WTColor,edgecolor=WTColor)
plt.bar((bins[1:] + bins[:-1]) * .5,TT, align='center', width=binwidth,bottom=WW+WT,color=TTColor,edgecolor=TTColor)
plt.bar((bins[1:] + bins[:-1]) * .5, DY, align='center', width=binwidth,bottom=WW+WT+TT,color=DYColor,edgecolor=DYColor)

axes1.set_yscale('log')
plt.xlabel(r"{$m_{\mathrm{min}}(\mu, j)$ $\mathrm{[GeV]}$",position=(1.,0.),va='top',ha='right')
plt.ylabel(r'$\mathrm{Events}$ $\mathrm{per}$ $\mathrm{bin}$', position=(0., 1.), va='top', ha='right',labelpad=40)
plt.title(r"$\mathrm{HE}$-$\mathrm{LHC:} \sqrt{s} = 27$ $\mathrm{TeV, }\mathcal{L} = 15$ $\mathrm{ab}^{-1}$",fontsize=40.0)
axes1.tick_params(axis='both',which='both',direction='out',top=False,right=False)
axes1.set_xlim([0,3800])
axes1.set_ylim([0.5,1E5])
plt.annotate("Allanach,Corbett and Madigan 2020",(3710,9.5E4),fontsize=24,color='grey',zorder=50,rotation=90,va='top',ha='left')
plt.legend(handles=patches,loc='upper right',bbox_to_anchor=(0.98,1.0),fontsize=32)
plt.tight_layout()
plt.savefig('27TeV.pdf',dpi=250)


==> anc/27TeVdata.txt <==
UpperBinEdge Sig DY DYerr TT TTerr WT WTerr WW WWerr
2.000000000000000000e+02 1.955619999999999928e-02 1.267862152099609375e+03 1.267862152099609375e+03 5.715699569702148438e+03 5.715699569702148438e+03 1.758451339721679688e+03 1.758451339721679688e+03 5.181246738433837891e+02 5.181246738433837891e+02
4.000000000000000000e+02 1.173369999999999969e-01 8.005169677734375000e+03 8.005169677734375000e+03 4.383748397827148438e+03 4.383748397827148438e+03 4.010530151367187500e+03 4.010530151367187500e+03 1.838017345428466797e+03 1.838017345428466797e+03
6.000000000000000000e+02 5.345360000000000111e-01 1.414217315673828125e+04 1.414217315673828125e+04 8.154123046875000000e+03 8.154123046875000000e+03 5.666755004882812500e+03 5.666755004882812500e+03 2.429724945068359375e+03 2.429724945068359375e+03
8.000000000000000000e+02 9.452150000000000274e-01 1.115476660156250000e+04 1.115476660156250000e+04 4.813669845581054688e+03 4.813669845581054688e+03 4.170906982421875000e+03 4.170906982421875000e+03 1.625198322296142578e+03 1.625198322296142578e+03
1.000000000000000000e+03 1.486269999999999980e+00 5.062433059692382812e+03 5.062433059692383722e+03 1.540157390594482422e+03 1.540157390594482422e+03 1.593057678222656250e+03 1.593057678222656250e+03 8.041514797210693359e+02 8.041514797210693359e+02
1.200000000000000000e+03 1.571010000000000018e+00 2.414314186096191406e+03 2.414314186096191406e+03 7.500370101928710938e+02 7.500370101928710938e+02 6.377266235351562500e+02 6.377266235351562500e+02 3.624492697715759277e+02 3.624492697715759277e+02
1.400000000000000000e+03 1.792650000000000077e+00 1.098588998794555664e+03 1.098588998794555664e+03 2.992526941299438477e+02 2.992526941299438477e+02 2.194666576385498047e+02 2.194666576385498047e+02 1.500172826051712036e+02 1.500172826051712036e+02
1.600000000000000000e+03 2.033840000000000092e+00 4.787139673233032227e+02 4.787139673233032227e+02 8.321395099163055420e+01 8.321395099163055420e+01 1.198060050010681152e+02 1.198060050010681152e+02 6.288038039207458496e+01 6.288038039207458496e+01
1.800000000000000000e+03 2.542310000000000070e+00 2.772450127601623535e+02 2.772450127601623535e+02 4.157904124259948730e+01 4.157904124259948730e+01 4.319719719886779785e+01 4.319719719886779785e+01 3.073159748315811157e+01 3.073159748315811157e+01
2.000000000000000000e+03 2.933440000000000047e+00 1.151585843563079834e+02 1.151585843563079834e+02 1.005811452120542526e+01 1.005811452120542526e+01 1.703130179643630981e+01 1.703130179643630981e+01 1.341112557053565979e+01 1.341112557053565979e+01
2.200000000000000000e+03 3.441910000000000025e+00 4.880643370747566223e+01 4.880643370747566223e+01 3.499675450846552849e+00 3.499675450846552849e+00 8.683421313762664795e+00 8.683421313762664795e+00 9.852088421583175659e+00 9.852088421583175659e+00
2.400000000000000000e+03 4.478410000000000224e+00 3.331481593847274780e+01 3.331481593847274780e+01 2.188890259712934494e+00 2.188890259712934494e+00 2.439599648118019104e+00 2.439599648118019104e+00 2.327566117048263550e+00 2.327566117048263550e+00
2.600000000000000000e+03 5.658319999999999794e+00 1.922482331842184067e+01 1.922482331842184067e+01 6.330033423146232963e-01 6.330033423146232963e-01 1.378700740635395050e+00 1.378700740635395050e+00 1.673263430595397949e+00 1.673263430595398171e+00
2.800000000000000000e+03 8.011620000000000630e+00 6.458635739050805569e+00 6.458635739050805569e+00 9.846064884914085269e-02 9.846064884914085269e-02 5.221382305026054382e-01 5.221382305026054382e-01 5.158711075782775879e-01 5.158711075782775879e-01
3.000000000000000000e+03 1.092530000000000001e+01 5.429274450987577438e+00 5.429274450987577438e+00 1.754554145154543221e-01 1.754554145154543221e-01 3.255800213664770126e-01 3.255800213664770126e-01 5.058519840240478516e-01 5.058519840240477405e-01
3.200000000000000000e+03 1.432789999999999964e+01 2.595699414610862732e+00 2.595699414610862732e+00 7.162376621272414923e-02 7.162376621272414923e-02 3.302805326529778540e-02 3.302805326529778540e-02 4.531514048576354980e-01 4.531514048576355536e-01
3.400000000000000000e+03 1.610089999999999932e+01 1.632580688223242760e+00 1.632580688223242760e+00 4.387454583775252104e-02 4.387454583775252104e-02 7.999804033897817135e-02 7.999804033897817135e-02 3.364409804344177246e-01 3.364409804344176691e-01
3.600000000000000000e+03 5.743059999999999832e+00 9.960568062961101532e-01 9.960568062961101532e-01 3.315081121399998665e-03 3.315081121399998665e-03 1.012606403382960707e-01 1.012606403382960707e-01 0.000000000000000000e+00 0.000000000000000000e+00
3.800000000000000000e+03 5.345360000000000111e-01 1.125842691399157047e-01 1.125842691399157047e-01 4.705878905951976776e-03 4.705878905951976776e-03 5.299095487862359732e-02 5.299095487862359732e-02 0.000000000000000000e+00 0.000000000000000000e+00
4.000000000000000000e+03 2.216370000000000007e-01 5.235306173563003540e-02 5.235306173563003540e-02 0.000000000000000000e+00 0.000000000000000000e+00 2.365232334705069661e-02 2.365232334705069661e-02 0.000000000000000000e+00 0.000000000000000000e+00
4.200000000000000000e+03 1.238559999999999939e-01 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 1.196113310288637877e-02 1.196113310288638050e-02 0.000000000000000000e+00 0.000000000000000000e+00
4.400000000000000000e+03 1.108179999999999998e-01 6.173255667090415955e-02 6.173255667090414567e-02 6.418537814170122147e-04 6.418537814170123231e-04 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
4.600000000000000000e+03 3.911239999999999856e-02 8.612361550331115723e-02 8.612361550331115723e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.800484541803598404e-03 7.800484541803599271e-03 0.000000000000000000e+00 0.000000000000000000e+00
4.800000000000000000e+03 1.955619999999999928e-02 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
5.000000000000000000e+03 3.911239999999999856e-02 3.561666607856750488e-02 3.561666607856751182e-02 0.000000000000000000e+00 0.000000000000000000e+00 7.974132895469665527e-04 7.974132895469664443e-04 0.000000000000000000e+00 0.000000000000000000e+00


==> anc/27TeVlimitsdata.txt <==
MLQ SigmaTheory Exp Up1Sigma Down1Sigma Up2Sigma Down2Sigma
3.0000e+00 6.6672e-05 2.9076e-06 4.1160e-06 2.0741e-06 5.6564e-06 1.5367e-06
3.1000e+00 4.9259e-05 2.6330e-06 3.7315e-06 1.8768e-06 5.1360e-06 1.3899e-06
3.2000e+00 3.6442e-05 2.4829e-06 3.5184e-06 1.7704e-06 4.8435e-06 1.3117e-06
3.3000e+00 2.7071e-05 2.3325e-06 3.3097e-06 1.6615e-06 4.5635e-06 1.2300e-06
3.4000e+00 2.0070e-05 2.1072e-06 3.0146e-06 1.4917e-06 4.1920e-06 1.0999e-06
3.5000e+00 1.5031e-05 1.6683e-06 2.4064e-06 1.1757e-06 3.3836e-06 8.6526e-07
3.6000e+00 1.1274e-05 1.4702e-06 2.1621e-06 1.0189e-06 3.0955e-06 7.4092e-07
3.7000e+00 8.4354e-06 1.2317e-06 1.8734e-06 8.2412e-07 2.7560e-06 5.8061e-07
3.8000e+00 6.3405e-06 1.0344e-06 1.6306e-06 6.6442e-07 2.4637e-06 4.4991e-07
3.9000e+00 4.7607e-06 9.3493e-07 1.4902e-06 5.9313e-07 2.2725e-06 3.9688e-07
4.0000e+00 3.5616e-06 8.2006e-07 1.3230e-06 5.1548e-07 2.0437e-06 3.4279e-07
4.1000e+00 2.7017e-06 7.5003e-07 1.2242e-06 4.6667e-07 1.9125e-06 3.0762e-07
4.2000e+00 2.0213e-06 6.6754e-07 1.1110e-06 4.0691e-07 1.7638e-06 2.6295e-07
4.3000e+00 1.5266e-06 5.9882e-07 1.0120e-06 3.5948e-07 1.6274e-06 2.2931e-07
4.4000e+00 1.1518e-06 5.4936e-07 9.4446e-07 3.2461e-07 1.5418e-06 2.0456e-07
4.5000e+00 8.7460e-07 5.2502e-07 9.0799e-07 3.0890e-07 1.4913e-06 1.9426e-07
4.6000e+00 6.5613e-07 4.8517e-07 8.4700e-07 2.8338e-07 1.4037e-06 1.7758e-07
4.7000e+00 4.9887e-07 4.5177e-07 7.9493e-07 2.6195e-07 1.3269e-06 1.6316e-07
4.8000e+00 3.7806e-07 4.2528e-07 7.5440e-07 2.4495e-07 1.2689e-06 1.5180e-07
4.9000e+00 2.8561e-07 4.1000e-07 7.2828e-07 2.3587e-07 1.2267e-06 1.4602e-07
5.0000e+00 2.1685e-07 4.0790e-07 7.2758e-07 2.3371e-07 1.2298e-06 1.4417e-07


==> anc/27TeVwideLQdata.txt <==
MLQ xsec1 xsec2 xsec5 limit1 limit2 limit5
2.2000e+00 5.6044e-04 9.9990e-04 3.2983e-03 9.5503e-06 1.0648e-05 1.5246e-05
2.3000e+00 4.0285e-04 7.1860e-04 2.4086e-03 8.2996e-06 1.0374e-05 1.2424e-05
2.4000e+00 2.9239e-04 5.2152e-04 1.7619e-03 7.3997e-06 8.4455e-06 1.1296e-05
2.5000e+00 2.1220e-04 3.8256e-04 1.3013e-03 6.3189e-06 7.9228e-06 1.0150e-05
2.6000e+00 1.5627e-04 2.8168e-04 9.7340e-04 5.6201e-06 6.5966e-06 9.1659e-06
2.7000e+00 1.1478e-04 2.0903e-04 7.2618e-04 4.7818e-06 6.1446e-06 8.3806e-06
2.8000e+00 8.5129e-05 1.5630e-04 5.5120e-04 3.9774e-06 5.4056e-06 7.8537e-06
2.9000e+00 6.3392e-05 1.1727e-04 4.1741e-04 3.5670e-06 4.8850e-06 7.2450e-06
3.0000e+00 4.7673e-05 8.8674e-05 3.1969e-04 3.2370e-06 4.3168e-06 6.3746e-06
3.1000e+00 3.5749e-05 6.7101e-05 2.4631e-04 2.5253e-06 3.6976e-06 6.1604e-06
3.2000e+00 2.6998e-05 5.0815e-05 1.8961e-04 2.1997e-06 3.4839e-06 5.2841e-06
3.3000e+00 2.0431e-05 3.8645e-05 1.4775e-04 2.1143e-06 3.0622e-06 5.0034e-06
3.4000e+00 1.5472e-05 2.9802e-05 1.1520e-04 1.8850e-06 2.7612e-06 4.3743e-06
3.5000e+00 1.1807e-05 2.2932e-05 9.0246e-05 1.7393e-06 2.4997e-06 4.2381e-06
3.6000e+00 9.0805e-06 1.7715e-05 7.1319e-05 1.5342e-06 2.3172e-06 3.8838e-06
3.7000e+00 6.9434e-06 1.3745e-05 5.6344e-05 1.3387e-06 2.0950e-06 3.5786e-06
3.8000e+00 5.3193e-06 1.0685e-05 4.4397e-05 1.1602e-06 1.8794e-06 3.4195e-06
3.9000e+00 4.1105e-06 8.3308e-06 3.5707e-05 1.0028e-06 1.6959e-06 3.1212e-06
4.0000e+00 3.1612e-06 6.5317e-06 2.8478e-05 8.3524e-07 1.5477e-06 2.8945e-06
4.1000e+00 2.4543e-06 5.1328e-06 2.2959e-05 7.6095e-07 1.4055e-06 2.6416e-06
4.2000e+00 1.9126e-06 4.0339e-06 1.8552e-05 6.6482e-07 1.2841e-06 2.4562e-06
4.3000e+00 1.4832e-06 3.1836e-06 1.4928e-05 6.2466e-07 1.1856e-06 2.3671e-06
4.4000e+00 1.1602e-06 2.5150e-06 1.2190e-05 5.8269e-07 1.1409e-06 2.3068e-06
4.5000e+00 9.0404e-07 2.0103e-06 9.9701e-06 5.5187e-07 1.0969e-06 2.1315e-06
4.6000e+00 7.1044e-07 1.5961e-06 8.1266e-06 5.0727e-07 1.0031e-06 2.1395e-06
4.7000e+00 5.5350e-07 1.2710e-06 6.6656e-06 5.1395e-07 9.6498e-07 1.9896e-06
4.8000e+00 4.3390e-07 1.0163e-06 5.4868e-06 4.9808e-07 9.3397e-07 1.9817e-06
4.9000e+00 3.4464e-07 8.2229e-07 4.5473e-06 4.9551e-07 9.7933e-07 2.0449e-06
5.0000e+00 2.7077e-07 6.6084e-07 3.7680e-06 4.7575e-07 9.1720e-07 1.9637e-06
5.1000e+00 2.1444e-07 5.3473e-07 3.1307e-06 4.7830e-07 9.3178e-07 1.9447e-06
5.2000e+00 1.6968e-07 4.3150e-07 2.6115e-06 5.0001e-07 8.9892e-07 1.8467e-06
5.3000e+00 1.3512e-07 3.4943e-07 2.1855e-06 5.1941e-07 9.1560e-07 1.8929e-06
5.4000e+00 1.0737e-07 2.8489e-07 1.8366e-06 5.3725e-07 9.4589e-07 1.8196e-06


==> anc/27TeVwideLQsignals.txt <==
Bins Signal1 Signal2 Signal5
2.000000000000000111e-01 0.000000000000000000e+00 0.000000000000000000e+00 8.532450000000000312e-01
4.000000000000000222e-01 5.264560000000000350e-01 2.432710000000000150e+00 1.279870000000000019e+01
5.999999999999999778e-01 1.984329999999999927e+00 7.450169999999999959e+00 4.038689999999999714e+01
8.000000000000000444e-01 3.968669999999999920e+00 1.170739999999999981e+01 7.167270000000000607e+01
1.000000000000000000e+00 6.398480000000000167e+00 1.854939999999999856e+01 1.021050000000000040e+02
1.199999999999999956e+00 8.058849999999999625e+00 1.991779999999999973e+01 1.308309999999999889e+02
1.399999999999999911e+00 9.759710000000000107e+00 2.204639999999999844e+01 1.402170000000000130e+02
1.600000000000000089e+00 1.081259999999999977e+01 2.523939999999999984e+01 1.598410000000000082e+02
1.800000000000000044e+00 1.303999999999999915e+01 3.344980000000000331e+01 1.749149999999999920e+02
2.000000000000000000e+00 1.737310000000000088e+01 3.922749999999999915e+01 1.592719999999999914e+02
2.200000000000000178e+00 2.198979999999999890e+01 4.348479999999999990e+01 1.601250000000000000e+02
2.399999999999999911e+00 2.850969999999999871e+01 4.835029999999999717e+01 1.544370000000000118e+02
2.600000000000000089e+00 3.689260000000000161e+01 5.762510000000000332e+01 1.294089999999999918e+02
2.799999999999999822e+00 4.657130000000000081e+01 4.956669999999999732e+01 1.242900000000000063e+02
3.000000000000000000e+00 4.470850000000000080e+01 5.260759999999999792e+01 9.357280000000000086e+01
3.200000000000000178e+00 3.219500000000000028e+01 3.010480000000000089e+01 6.655320000000000391e+01
3.399999999999999911e+00 1.117709999999999937e+01 1.550849999999999973e+01 3.754279999999999973e+01
3.600000000000000089e+00 2.227310000000000123e+00 3.801109999999999989e+00 2.246880000000000166e+01
3.799999999999999822e+00 1.336389999999999967e+00 2.584750000000000103e+00 1.222990000000000066e+01
4.000000000000000000e+00 7.289390000000000036e-01 1.216350000000000042e+00 5.688299999999999912e+00
4.200000000000000178e+00 5.264560000000000350e-01 1.064310000000000089e+00 5.688299999999999912e+00
4.400000000000000355e+00 4.454629999999999979e-01 6.081769999999999676e-01 2.275319999999999787e+00
4.599999999999999645e+00 1.214900000000000008e-01 3.040889999999999982e-01 1.137659999999999894e+00
4.799999999999999822e+00 4.049660000000000065e-02 1.520440000000000125e-01 8.532450000000000312e-01
5.000000000000000000e+00 4.049660000000000065e-02 1.520440000000000125e-01 5.688299999999999468e-01


==> anc/27wideLQ.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
sns.set_style("whitegrid",{'xtick.direction': 'in','ytick.direction': 'in','xtick.top': False,'ytick.right':False})
matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
sns.set(font_scale=3.6,style='whitegrid')
matplotlib.rc('font', family="sans-serif", serif="Latin Modern Roman",size=40)
import matplotlib.lines as mlines



palette1 = sns.color_palette("colorblind", 5)
palette1[1] = (0.984126,0.702380, 0.01587301)
palette = np.array([palette1[4],palette1[1],palette1[2],palette1[0]])



MLQ = np.arange(2.0,5.5,0.1)


width1 = np.load("27crossexpwidth1.npy")
width2 = np.load("27crossexpwidth2.npy")
width5 = np.load("27crossexpwidth5.npy")

up1 = np.load("27upexpwidth1.npy")
down1 = np.load("27downexpwidth1.npy")
up2 = np.load("27upexpwidth2.npy")
down2 = np.load("27downexpwidth2.npy")
up5 = np.load("27upexpwidth5.npy")
down5 = np.load("27downexpwidth5.npy")

patches = [0]*5
patches[0]=mlines.Line2D([0], [0], linestyle='-', color='k', label=r"$\mathrm{Limits}$ $\mathrm{at}$ $95 \%$ $\mathrm{CL}$",markerfacecolor='k', markersize=20)
patches[1]=mlines.Line2D([0], [0], linestyle='--', color='k', label=r"$\sigma \times \rm{BR}$", markerfacecolor='k', markersize=20)
patches[2] = mlines.Line2D([0], [0], marker='o', color='w', label=r"$\Gamma / m_{\rm{LQ}} = 0.5$", markerfacecolor=palette[2], markersize=20)
patches[3] = mlines.Line2D([0], [0], marker='o', color='w', label=r"$\Gamma / m_{\rm{LQ}} = 0.2$", markerfacecolor=palette[1], markersize=20)
patches[4] = mlines.Line2D([0], [0], marker='o', color='w', label=r"$\Gamma / m_{\rm{LQ}} = 0.1$", markerfacecolor=palette[0], markersize=20)

"""
print np.size(MLQ)
print np.size(width1)
print np.size(width2)
print np.size(width5)

print np.size(up1)
print np.size(up2)
print np.size(up5)
print np.size(down1)
print np.size(down2)
print np.size(down5)
"""

signalCross1 = np.loadtxt("/store/HEP/mum20/MG5_aMC_v2_6_3_2/S3/27TeV/LO_S3_cross_total_width1.txt",dtype=float,usecols=(0,))
signalCross2 = np.loadtxt("/store/HEP/mum20/MG5_aMC_v2_6_3_2/S3/27TeV/LO_S3_cross_total_width2.txt",dtype=float,usecols=(0,))
signalCross5 = np.loadtxt("/store/HEP/mum20/MG5_aMC_v2_6_3_2/S3/27TeV/LO_S3_cross_total_width5.txt",dtype=float,usecols=(0,))

plt.figure(figsize=(13,10))
plt.plot(MLQ,width5,color=palette[2],linewidth=3,label=r"$\mathrm{Limits}$ $\mathrm{on}$ $\frac{\Gamma}{m_{\mathrm{LQ}}} = 0.5$")
plt.plot(MLQ,width2,color=palette[1],linewidth=3,label=r"$\mathrm{Limits}$ $\mathrm{on}$ $\frac{\Gamma}{m_{\mathrm{LQ}}} = 0.2$")
plt.plot(MLQ,width1,linewidth=3,color=palette[0],label=r"$\mathrm{Limits}$ $\mathrm{on}$ $\frac{\Gamma}{m_{\mathrm{LQ}}} = 0.1$")

plt.plot(MLQ,signalCross5,color=palette[2],linewidth=3,label=r"$\sigma_{LO} \times \rm{BR}$, $\frac{\Gamma}{m_{\mathrm{LQ}}} = 0.5$",linestyle='dashed')
plt.plot(MLQ,signalCross2,color=palette[1],linewidth=3,label=r"$\sigma_{LO} \times \rm{BR}$, $\frac{\Gamma}{m_{\mathrm{LQ}}} = 0.2$",linestyle='dashed')
plt.plot(MLQ,signalCross1,linewidth=3,color=palette[0],label=r"$\sigma_{LO} \times \rm{BR}$, $\frac{\Gamma}{m_{\mathrm{LQ}}} = 0.1$",linestyle='dashed')

#plt.fill_between(MLQ,down1,up1,color='blue',zorder=5,alpha=0.5)
#plt.fill_between(MLQ,down2,up2,color='red',zorder=5,alpha=0.5)
#plt.fill_between(MLQ,down5,up5,color='green',zorder=5,alpha=0.5)
plt.legend(handles=patches,fontsize=32)
plt.yscale('log')
plt.xlim([2.2,5.4])
plt.ylim([1e-7,1e-1])
plt.xlabel(r"$m_{\mathrm{LQ}}$ $\mathrm{[TeV]}$",position = (1.,0.),ha='right',va='top',fontsize=40)
plt.ylabel(r"$\sigma \times \rm{BR}$ $\mathrm{[pb]}$",position=(0.,1.),ha='right',va='top',fontsize=40,labelpad=50)
plt.title(r"$\mathrm{Limits}$ $\mathrm{at}$ $95$ $\%$ $\mathrm{CL}$ $\mathrm{on}$ $\mathrm{wide}$ $\mathrm{resonances}$ $\mathrm{at}$ $27$ $\mathrm{TeV}$, $15$ $\mathrm{ab}^{-1}$",fontsize=30)
plt.tight_layout()
plt.savefig("27TeVwideLQ.pdf",dpi=250)
plt.show()






==> anc/ATLASLimits.txt <==
LimitsX LimitsY TheoryX TheoryY
5.205084000000000515e+02 1.801599999999999824e+01 5.466481999999999744e+02 3.155661999999999807e+02
5.733070000000000164e+02 1.368079999999999963e+01 5.029451000000000249e+02 5.224542000000000144e+02
6.246833000000000311e+02 1.123600000000000065e+01 5.910461000000000240e+02 1.989505000000000052e+02
6.816897000000000162e+02 9.035500000000000753e+00 6.474219000000000506e+02 1.119720999999999975e+02
7.323524999999999636e+02 7.800500000000000433e+00 6.875856999999999744e+02 7.579680000000000462e+01
7.830022999999999911e+02 7.181099999999999817e+00 7.066105999999999767e+02 6.302949999999999875e+01
8.329560999999999922e+02 6.378899999999999793e+00 7.488855999999999540e+02 4.236809999999999832e+01
8.864332000000000562e+02 5.468700000000000117e+00 7.742395000000000209e+02 3.524430000000000263e+01
9.349790000000000418e+02 4.892100000000000115e+00 8.045276000000000067e+02 2.769920000000000115e+01
9.905398999999999887e+02 4.769599999999999618e+00 8.637047999999999774e+02 1.650799999999999912e+01
1.106604199999999992e+03 4.103699999999999903e+00 9.045557999999999765e+02 1.208769999999999989e+01
1.162167899999999918e+03 3.944199999999999928e+00 9.623105000000000473e+02 7.791500000000000092e+00
1.215617400000000089e+03 3.872500000000000053e+00 1.020059399999999982e+03 5.167799999999999727e+00
1.273296599999999899e+03 3.617700000000000138e+00 1.132741199999999935e+03 2.305699999999999861e+00
1.326744699999999966e+03 3.577300000000000146e+00 1.251040299999999888e+03 1.074000000000000066e+00
1.384412199999999984e+03 3.538199999999999790e+00 1.301745200000000068e+03 7.539000000000000146e-01
1.437865999999999985e+03 3.400300000000000100e+00 1.352435699999999997e+03 5.683000000000000274e-01
1.484983799999999974e+03 3.385200000000000209e+00 1.449605900000000020e+03 3.094000000000000083e-01


==> anc/ExclusionLimits.py <==
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
sns.set(style="whitegrid", font_scale=2.7)
import matplotlib.patches as mpatches
import matplotlib.lines as mlines
import matplotlib
matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
sns.set(font_scale=3.6,style='whitegrid')
matplotlib.rc('font', family="sans-serif", serif="Latin Modern Roman",size=40)




#Set color and legend parameters
palette = sns.color_palette("Set2",n_colors=6)
patches = [0]*4
Label = [r"$\mathrm{Expected}$ $\pm 1 \sigma$",r"$\mathrm{Expected}$ $\pm 2 \sigma$"]
patches[0] = mlines.Line2D([0], [0], label=r'$\sigma_{\rm NLO} \times \rm BR$', color='b')
patches[2] = mpatches.Patch(color=palette[4],label=Label[0])
patches[3] = mpatches.Patch(color=palette[5],label=Label[1])
patches[1] = mlines.Line2D([0], [0], label='$\mathrm{Expected}$ $\mathrm{limit}$',color='k')


#"""""""""""""""""""""""""""""""""""""""""""" 13 TeV Limits """""""""""""""""""""""""""""""""""""""""""""""""""""

data13 = np.loadtxt("13TeVHLlimitsdata.txt",dtype=float,skiprows=1)



plt.figure(1,figsize=(13, 10), dpi=250)
plt.plot(data13[:,0],data13[:,2],color='k',linestyle='--',zorder=10)
plt.plot(data13[:,0],data13[:,1],'b',zorder=20)
plt.fill_between(data13[:,0],data13[:,6],data13[:,5],color=palette[5],zorder=0,alpha=1.0)
plt.fill_between(data13[:,0],data13[:,4],data13[:,3],color=palette[4],zorder=5,alpha=0.8)
plt.yscale('log')
plt.legend(handles=patches,fontsize=32)
plt.xlim([data13[0,0],data13[-1,0]])
plt.ylim([8e-7,0.7])
plt.ylabel(r"$\sigma \times \mathrm{BR}$ $\mathrm{[pb]}$",position=(0.0,1.0),va='top',ha='right',labelpad=50.0)
plt.xlabel(r"$m_{\mathrm{LQ}}$ $\mathrm{[TeV]}$",position=(1.0,0.0),ha='right',va='top')
plt.title(r"$\mathrm{Limits}$ $\mathrm{on}$ $\sigma \times \rm{BR}$ $\mathrm{at}$ $95 \%$ $\mathrm{CL}$ $\mathrm{at}$ $\sqrt{s} = 13$ $\mathrm{TeV}$, $\mathcal{L} = 140$ $\mathrm{fb}^{-1}$",size=30)
plt.annotate("Allanach,Corbett and Madigan 2020",(1.15,8.4e-7),fontsize=28,color='grey')
plt.tight_layout()
plt.savefig("13TeVHLLimits.pdf",dpi=250)





#"""""""""""""""""""""""""""""""""""""""""""" 14 TeV Limits """""""""""""""""""""""""""""""""""""""""""""""""""""

data14 = np.loadtxt("14TeVlimitsdata.txt",dtype=float,skiprows=1)



plt.figure(2,figsize=(13, 10), dpi=250)
plt.plot(data14[:,0],data14[:,2],color='k',linestyle='--',zorder=10)
plt.plot(data14[:,0],data14[:,1],'b',zorder=20)
plt.fill_between(data14[:,0],data14[:,6],data14[:,5],color=palette[5],zorder=0,alpha=1.0)
plt.fill_between(data14[:,0],data14[:,4],data14[:,3],color=palette[4],zorder=5,alpha=0.8)
plt.yscale('log')
plt.legend(handles=patches,fontsize=32)
plt.xlim([data14[0,0],data14[-1,0]])
plt.ylim([1e-8,0.01])
plt.ylabel(r"$\sigma \times \mathrm{BR}$ $\mathrm{[pb]}$",position=(0.0,1.0),va='top',ha='right',labelpad=50.0)
plt.xlabel(r"$m_{\mathrm{LQ}}$ $\mathrm{[TeV]}$",position=(1.0,0.0),ha='right',va='top')
plt.title(r"$\mathrm{Limits}$ $\mathrm{on}$ $\sigma \times \rm{BR}$ $\mathrm{at}$ $95 \%$ $\mathrm{CL}$ $\mathrm{at}$ $\sqrt{s} = 14$ $\mathrm{TeV}$, $\mathcal{L} = 3$ $\mathrm{ab}^{-1}$",size=30)
plt.annotate("Allanach,Corbett and Madigan 2020",(1.401,1.1e-8),fontsize=28,color='grey')
plt.tight_layout()
plt.savefig("14TeVLimits.pdf",dpi=250)



#"""""""""""""""""""""""""""""""""""""""""""" 27 TeV Limits """""""""""""""""""""""""""""""""""""""""""""""""""""

data27 = np.loadtxt("27TeVlimitsdata.txt",dtype=float,skiprows=1)



plt.figure(3,figsize=(13, 10), dpi=250)
plt.plot(data27[:,0],data27[:,2],color='k',linestyle='--',zorder=10)
plt.plot(data27[:,0],data27[:,1],'b',zorder=20)
plt.fill_between(data27[:,0],data27[:,6],data27[:,5],color=palette[5],zorder=0,alpha=1.0)
plt.fill_between(data27[:,0],data27[:,4],data27[:,3],color=palette[4],zorder=5,alpha=0.8)
plt.yscale('log')
plt.legend(handles=patches,fontsize=32)
plt.xlim([data27[0,0],data27[-1,0]])
plt.ylim([1e-8,0.1])
plt.ylabel(r"$\sigma \times \mathrm{BR}$ $\mathrm{[pb]}$",position=(0.0,1.0),va='top',ha='right',labelpad=50.0)
plt.xlabel(r"$m_{\mathrm{LQ}}$ $\mathrm{[TeV]}$",position=(1.0,0.0),ha='right',va='top')
plt.title(r"$\mathrm{Limits}$ $\mathrm{on}$ $\sigma \times \rm{BR}$ $\mathrm{at}$ $95 \%$ $\mathrm{CL}$ $\mathrm{at}$ $\sqrt{s} = 27$ $\mathrm{TeV}$, $\mathcal{L} = 15$ $\mathrm{ab}^{-1}$",size=30)
plt.annotate("Allanach,Corbett and Madigan 2020",(3.001,0.000000011),fontsize=28,color='grey')
plt.tight_layout()
plt.savefig("27TeVLimits.pdf",dpi=250)



#"""""""""""""""""""""""""""""""""""""""""""" 100 TeV Limits """""""""""""""""""""""""""""""""""""""""""""""""""""

data100 = np.loadtxt("100TeVlimitsdata.txt",dtype=float,skiprows=1)



plt.figure(4,figsize=(13, 10), dpi=250)
plt.plot(data100[:,0],data100[:,2],color='k',linestyle='--',zorder=10)
plt.plot(data100[:,0],data100[:,1],'b',zorder=20)
plt.fill_between(data100[:,0],data100[:,6],data100[:,5],color=palette[5],zorder=0,alpha=1.0)
plt.fill_between(data100[:,0],data100[:,4],data100[:,3],color=palette[4],zorder=5,alpha=0.8)
plt.yscale('log')
plt.legend(handles=patches,fontsize=32)
plt.xlim([data100[0,0],data100[-1,0]])
plt.ylim([8e-9,1e-2])
plt.ylabel(r"$\sigma \times \mathrm{BR}$ $\mathrm{[pb]}$",position=(0.0,1.0),va='top',ha='right',labelpad=50.0)
plt.xlabel(r"$m_{\mathrm{LQ}}$ $\mathrm{[TeV]}$",position=(1.0,0.0),ha='right',va='top')
plt.title(r"$\mathrm{Limits}$ $\mathrm{on}$ $\sigma \times \rm{BR}$ $\mathrm{at}$ $95 \%$ $\mathrm{CL}$ $\mathrm{at}$ $\sqrt{s} = 100$ $\mathrm{TeV}$, $\mathcal{L} = 20$ $\mathrm{ab}^{-1}$",size=30)
plt.annotate("Allanach,Corbett and Madigan 2020",(7.501,9e-9),fontsize=28,color='grey')
plt.tight_layout()
plt.savefig("100TeVLimits.pdf",dpi=250)













==> anc/README.txt <==
This ancillary subdirectory contains all plots in this paper, as well as the plotting files and data required to make the plots.  All plots were made using python 2.7.

Figures 8-13:
python 13TeVSignalRegionPlot.py
python 13TeVSignalRegionPlot.py
python 13TeVHLPlot.py 
python 14TeVPlot.py
python 27TeVPlot.py 
python 100TeVPlot.py 

Figure 14:
python 13TeVValidationLimits.py

Figures 15-16:
python ExclusionLimits.py

Figures 17-18:
python wideLQ.py

Figure 19:
python discoveryreach.py
python exclusion.py


==> anc/discoveryreach.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import seaborn as sns
sns.set_style("white",{'xtick.direction': 'in','ytick.direction': 'in','xtick.top': False,'ytick.right':False})
matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
sns.set(font_scale=3.6,style='whitegrid')
matplotlib.rc('font', family="serif", serif="Latin Modern Roman",size=40)




#------------------------------------ Set parameters and read in data ----------------------------------
colors1 = np.array(['darkblue','darkgreen','darkred'])
data14 = np.loadtxt("discoveryreach14.txt",dtype=float,skiprows=1)
data27 = np.loadtxt("discoveryreach27.txt",dtype=float,skiprows=1)
data100 = np.loadtxt("discoveryreach100.txt",dtype=float,skiprows=1)


#------------------------------------ Plot discovery reach summary  ----------------------------------
plt.figure(figsize=(13, 10),dpi=250)
plt.plot(data14[-1,0],data14[-1,1],c=colors1[0],marker='o',markersize=10)
plt.plot(data27[-1,0],data27[-1,1],c=colors1[1],marker='o',markersize=10)
plt.plot(data100[-1,0],data100[-1,1],c=colors1[2],marker='o',markersize=10)
plt.plot(data14[:,0],data14[:,1],c=colors1[0],label=r"$\mathrm{HL}$-$\mathrm{LHC}$",linestyle='dashed',linewidth=4,zorder=5)
plt.plot(data27[:,0],data27[:,1],c=colors1[1],label=r"$\mathrm{HE}$-$\mathrm{LHC}$",linestyle='dashed',linewidth=4,zorder=5)
plt.plot(data100[:,0],data100[:,1],c=colors1[2],label=r"$\mathrm{FCC}$-$\mathrm{hh}$",linestyle='dashed',linewidth=4,zorder=5)
plt.axvspan(0, 1.5, color='lightblue',alpha=0.5,label="$\mathrm{Excluded\;by}$\n $\mathrm{13\;TeV\;LHC}$",zorder=1)
plt.yscale('log')
plt.legend(loc='lower right',bbox_to_anchor=(0.98,0.0),fontsize=36)
plt.annotate("Allanach,Corbett and Madigan 2020",(13,27),fontsize=26,color='grey',zorder=50,rotation=90,va='top',ha='right')
plt.xlim([0.0,13])
plt.xticks(np.arange(0, 14, 1.0))
plt.ylabel(r"$\mathcal{L}$  $[\rm{ab}^{-1}]$", position=(0., 1.), va='bottom', ha='right')
plt.xlabel(r"$m_{\rm{LQ}}$  $\mathrm{[TeV]}$",position=(1.,0.),va='top',ha='right')
plt.title("$5 \sigma$ $\mathrm{discovery}$ $\mathrm{reach}$")
plt.tight_layout()
plt.savefig("discoveryreach.pdf",dpi=250)
plt.show()


==> anc/discoveryreach100.txt <==
MLQ Lumi
3.4390e+00 2.0000e-03
3.7319e+00 3.4381e-03
4.0092e+00 5.9104e-03
4.2759e+00 1.0160e-02
4.5422e+00 1.7467e-02
4.8105e+00 3.0026e-02
5.0935e+00 5.1617e-02
5.4128e+00 8.8734e-02
5.7931e+00 1.5254e-01
6.1867e+00 2.6223e-01
6.5678e+00 4.5079e-01
7.0548e+00 7.7494e-01
7.5280e+00 1.3322e+00
8.0645e+00 2.2901e+00
8.4421e+00 3.9368e+00
8.8284e+00 6.7677e+00
9.1038e+00 1.1634e+01
9.4258e+00 2.0000e+01


==> anc/discoveryreach14.txt <==
MLQ Lumi
1.3055e+00 3.0000e-02
1.3425e+00 3.8228e-02
1.3795e+00 4.8713e-02
1.4155e+00 6.2074e-02
1.4516e+00 7.9100e-02
1.4872e+00 1.0079e-01
1.5209e+00 1.2844e-01
1.5564e+00 1.6367e-01
1.5879e+00 2.0856e-01
1.6216e+00 2.6576e-01
1.6570e+00 3.3865e-01
1.6880e+00 4.3153e-01
1.7302e+00 5.4989e-01
1.7589e+00 7.0072e-01
1.7961e+00 8.9291e-01
1.8204e+00 1.1378e+00
1.8574e+00 1.4499e+00
1.8870e+00 1.8475e+00
1.9060e+00 2.3543e+00
1.9254e+00 3.0000e+00


==> anc/discoveryreach27.txt <==
MLQ Lumi
1.5149e+00 3.0000e-03
1.6167e+00 4.5039e-03
1.7029e+00 6.7618e-03
1.8153e+00 1.0152e-02
1.9039e+00 1.5241e-02
2.0297e+00 2.2881e-02
2.1260e+00 3.4351e-02
2.2470e+00 5.1572e-02
2.3479e+00 7.7426e-02
2.4679e+00 1.1624e-01
2.5785e+00 1.7451e-01
2.6910e+00 2.6200e-01
2.8289e+00 3.9334e-01
2.9374e+00 5.9053e-01
3.0531e+00 8.8656e-01
3.1602e+00 1.3310e+00
3.2625e+00 1.9983e+00
3.3498e+00 3.0000e+00
3.6442e+00 1.5000e+01


==> anc/exclusion.py <==
import numpy as np
import matplotlib.pyplot as plt
import matplotlib
import seaborn as sns
sns.set_style("white",{'xtick.direction': 'in','ytick.direction': 'in','xtick.top': False,'ytick.right':False})
matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
sns.set(font_scale=3.6,style='whitegrid')
matplotlib.rc('font', family="serif", serif="Latin Modern Roman",size=40)




#------------------------------------ Set parameters and read in data ----------------------------------
colors1 = np.array(['darkblue','darkgreen','darkred'])
data14 = np.loadtxt("exclusion14.txt",dtype=float,skiprows=1)
data27 = np.loadtxt("exclusion27.txt",dtype=float,skiprows=1)
data100 = np.loadtxt("exclusion100.txt",dtype=float,skiprows=1)


#------------------------------------ Plot discovery reach summary  ----------------------------------
plt.figure(figsize=(13, 10),dpi=250)
plt.plot(data14[-1,0],data14[-1,1],c=colors1[0],marker='o',markersize=10)
plt.plot(data27[-1,0],data27[-1,1],c=colors1[1],marker='o',markersize=10)
plt.plot(data100[-1,0],data100[-1,1],c=colors1[2],marker='o',markersize=10)
plt.plot(data14[:,0],data14[:,1],c=colors1[0],label=r"$\mathrm{HL}$-$\mathrm{LHC}$",linestyle='dashed',linewidth=4,zorder=5)
plt.plot(data27[:,0],data27[:,1],c=colors1[1],label=r"$\mathrm{HE}$-$\mathrm{LHC}$",linestyle='dashed',linewidth=4,zorder=5)
plt.plot(data100[:,0],data100[:,1],c=colors1[2],label=r"$\mathrm{FCC}$-$\mathrm{hh}$",linestyle='dashed',linewidth=4,zorder=5)
plt.axvspan(0, 1.5, color='lightblue',alpha=0.5,label="$\mathrm{Excluded\;by}$\n $\mathrm{13\;TeV\;LHC}$",zorder=1)
plt.yscale('log')
plt.legend(loc='lower right',bbox_to_anchor=(0.98,0.0),fontsize=32)
plt.annotate("Allanach,Corbett and Madigan 2020",(17.5,24),fontsize=26,color='grey',zorder=50,rotation=90,va='top',ha='right')
plt.xlim([0.0,17.5])
plt.ylim([5e-2,25])
plt.xticks(np.arange(0, 18, 2.0))
plt.ylabel(r"$\mathcal{L}$  $[\rm{ab}^{-1}]$", position=(0., 1.), va='bottom', ha='right')
plt.xlabel(r"$m_{\rm{LQ}}$  $\mathrm{[TeV]}$",position=(1.,0.),va='top',ha='right')
plt.title("$\mathrm{Mass}$ $\mathrm{excluded}$ $\mathrm{at}$  $95 \%$ $\mathrm{CL}$")
plt.tight_layout()
plt.savefig("exclusion.pdf",dpi=250)
plt.show()


==> anc/exclusion100.txt <==
7.8134e+00 1.0000e-01
8.6051e+00 1.6681e-01
8.6587e+00 2.7826e-01
9.1584e+00 4.6416e-01
9.6146e+00 7.7426e-01
1.0149e+01 1.2915e+00
1.0652e+01 2.1544e+00
1.1271e+01 3.5938e+00
1.1779e+01 5.9948e+00
1.2428e+01 1.0000e+01
1.3349e+01 1.6000e+01
1.3480e+01 2.0000e+01


==> anc/exclusion14.txt <==
1.7737e+00 6.4220e-02
1.8142e+00 8.1834e-02
1.8531e+00 1.0428e-01
1.8995e+00 1.3288e-01
1.9411e+00 1.6933e-01
1.9819e+00 2.1577e-01
2.0175e+00 2.7495e-01
2.0664e+00 3.5036e-01
2.0995e+00 4.4645e-01
2.1535e+00 5.6890e-01
2.2002e+00 7.2494e-01
2.2474e+00 9.2377e-01
2.2966e+00 1.1771e+00
2.3344e+00 1.5000e+00
2.4735e+00 3.0000e+00


==> anc/exclusion27.txt <==
3.2168e+00 2.7495e-01
3.5076e+00 3.9550e-01
3.6133e+00 5.6890e-01
3.7113e+00 8.1834e-01
3.8094e+00 1.1771e+00
3.9735e+00 1.6933e+00
4.1071e+00 2.4357e+00
4.2286e+00 3.5036e+00
4.3753e+00 5.0397e+00
4.5038e+00 7.2494e+00
4.6456e+00 1.0428e+01
4.7846e+00 1.5000e+01


==> anc/texput.log <==
This is pdfTeX, Version 3.14159265-2.6-1.40.16 (TeX Live 2015/Debian) (preloaded format=pdflatex 2019.1.15)  24 OCT 2019 13:20
entering extended mode
 restricted \write18 enabled.
 %&-line parsing enabled.
**LQ

! Emergency stop.
<*> LQ
      
End of file on the terminal!

 
Here is how much of TeX's memory you used:
 4 strings out of 493770
 108 string characters out of 6158440
 49295 words of memory out of 5000000
 3560 multiletter control sequences out of 15000+600000
 3640 words of font info for 14 fonts, out of 8000000 for 9000
 777 hyphenation exceptions out of 8191
 0i,0n,0p,9b,6s stack positions out of 5000i,500n,10000p,200000b,80000s
!  ==> Fatal error occurred, no output PDF file produced!


==> anc/wideLQ.py <==
import numpy as np
import matplotlib
import matplotlib.pyplot as plt
import seaborn as sns
sns.set_style("whitegrid",{'xtick.direction': 'in','ytick.direction': 'in','xtick.top': False,'ytick.right':False})
matplotlib.rc('text', usetex=True)
matplotlib.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]
sns.set(font_scale=3.6,style='whitegrid')
matplotlib.rc('font', family="sans-serif", serif="Latin Modern Roman",size=40)
import matplotlib.lines as mlines



palette1 = sns.color_palette("colorblind", 5)
palette1[1] = (0.984126,0.702380, 0.01587301)
palette = np.array([palette1[4],palette1[1],palette1[2],palette1[0]])




patches = [0]*5
patches[0]=mlines.Line2D([0], [0], linestyle='-', color='k', label=r"$\mathrm{Limits}$ $\mathrm{at}$ $95 \%$ $\mathrm{CL}$",markerfacecolor='k', markersize=20)
patches[1]=mlines.Line2D([0], [0], linestyle='--', color='k', label=r"$\sigma \times \rm{BR}$", markerfacecolor='k', markersize=20)
patches[2] = mlines.Line2D([0], [0], marker='o', color='w', label=r"$\Gamma / m_{\rm{LQ}} = 0.5$", markerfacecolor=palette[2], markersize=20)
patches[3] = mlines.Line2D([0], [0], marker='o', color='w', label=r"$\Gamma / m_{\rm{LQ}} = 0.2$", markerfacecolor=palette[1], markersize=20)
patches[4] = mlines.Line2D([0], [0], marker='o', color='w', label=r"$\Gamma / m_{\rm{LQ}} = 0.1$", markerfacecolor=palette[0], markersize=20)



#---------------------------------------- 14 TeV ---------------------------------------------------

data14 = np.loadtxt("14TeVwideLQdata.txt",dtype=float,skiprows=1)


plt.figure(1,figsize=(13,10),dpi=250)
plt.plot(data14[:,0],data14[:,6],color=palette[2],linewidth=3)
plt.plot(data14[:,0],data14[:,5],color=palette[1],linewidth=3)
plt.plot(data14[:,0],data14[:,4],linewidth=3,color=palette[0])

plt.plot(data14[:,0],data14[:,3],color=palette[2],linewidth=3,linestyle='dashed')
plt.plot(data14[:,0],data14[:,2],color=palette[1],linewidth=3,linestyle='dashed')
plt.plot(data14[:,0],data14[:,1],linewidth=3,color=palette[0],linestyle='dashed')
plt.legend(handles=patches,loc='upper right',bbox_to_anchor=(0.98,1.0),fontsize=32)
plt.yscale('log')
plt.xlim([data14[0,0],data14[-1,0]])
plt.ylim([1e-7,1e0])
plt.xlabel(r"$m_{\mathrm{LQ}}$ $\mathrm{[TeV]}$",position = (1.,0.),ha='right',va='top',fontsize=40)
plt.ylabel(r"$\sigma \times \rm{BR}$ $\mathrm{[pb]}$",position=(0.,1.),ha='right',va='top',fontsize=40,labelpad=50)
plt.title(r"$\mathrm{Limits}$ $\mathrm{at}$ $95$ $\%$ $\mathrm{CL}$ $\mathrm{on}$ $\mathrm{wide}$ $\mathrm{resonances}$ $\mathrm{at}$ $14$ $\mathrm{TeV}$, $3$ $\mathrm{ab}^{-1}$",fontsize=30)
plt.annotate("Allanach,Corbett and Madigan 2020",(1.01*data14[0,0],1.15e-7),fontsize=28,color='grey')
plt.tight_layout()
plt.savefig("14TeVwideLQ.pdf",dpi=250)


#---------------------------------------- 27 TeV ---------------------------------------------------

data27 = np.loadtxt("27TeVwideLQdata.txt",dtype=float,skiprows=1)


plt.figure(2,figsize=(13,10),dpi=250)
plt.plot(data27[:,0],data27[:,6],color=palette[2],linewidth=3)
plt.plot(data27[:,0],data27[:,5],color=palette[1],linewidth=3)
plt.plot(data27[:,0],data27[:,4],linewidth=3,color=palette[0])
plt.plot(data27[:,0],data27[:,3],color=palette[2],linewidth=3,linestyle='dashed')
plt.plot(data27[:,0],data27[:,2],color=palette[1],linewidth=3,linestyle='dashed')
plt.plot(data27[:,0],data27[:,1],linewidth=3,color=palette[0],linestyle='dashed')
plt.legend(handles=patches,loc='upper right',bbox_to_anchor=(0.98,1.0),fontsize=32)
plt.yscale('log')
plt.xlim([data27[0,0],data27[-1,0]])
plt.ylim([1e-7,1e-1])
plt.xlabel(r"$m_{\mathrm{LQ}}$ $\mathrm{[TeV]}$",position = (1.,0.),ha='right',va='top',fontsize=40)
plt.ylabel(r"$\sigma \times \rm{BR}$ $\mathrm{[pb]}$",position=(0.,1.),ha='right',va='top',fontsize=40,labelpad=50)
plt.title(r"$\mathrm{Limits}$ $\mathrm{at}$ $95$ $\%$ $\mathrm{CL}$ $\mathrm{on}$ $\mathrm{wide}$ $\mathrm{resonances}$ $\mathrm{at}$ $27$ $\mathrm{TeV}$, $15$ $\mathrm{ab}^{-1}$",fontsize=30)
plt.annotate("Allanach,Corbett and Madigan 2020",(1.01*data27[0,0],1.15e-7),fontsize=28,color='grey')
plt.tight_layout()
plt.savefig("27TeVwideLQ.pdf",dpi=250)


#---------------------------------------- 100 TeV ---------------------------------------------------

data100 = np.loadtxt("100TeVwideLQdata.txt",dtype=float,skiprows=1)


plt.figure(3,figsize=(13,10),dpi=250)
plt.plot(data100[:,0],data100[:,6],color=palette[2],linewidth=3)
plt.plot(data100[:,0],data100[:,5],color=palette[1],linewidth=3)
plt.plot(data100[:,0],data100[:,4],linewidth=3,color=palette[0])
plt.plot(data100[:,0],data100[:,3],color=palette[2],linewidth=3,linestyle='dashed')
plt.plot(data100[:,0],data100[:,2],color=palette[1],linewidth=3,linestyle='dashed')
plt.plot(data100[:,0],data100[:,1],linewidth=3,color=palette[0],linestyle='dashed')
plt.legend(handles=patches,loc='upper right',bbox_to_anchor=(0.98,1.0),fontsize=32)
plt.yscale('log')
plt.xlim([data100[0,0],data100[-1,0]])
plt.ylim([5e-8,1e-3])
plt.xlabel(r"$m_{\mathrm{LQ}}$ $\mathrm{[TeV]}$",position = (1.,0.),ha='right',va='top',fontsize=40)
plt.ylabel(r"$\sigma \times \rm{BR}$ $\mathrm{[pb]}$",position=(0.,1.),ha='right',va='top',fontsize=40,labelpad=50)
plt.title(r"$\mathrm{Limits}$ $\mathrm{at}$ $95$ $\%$ $\mathrm{CL}$ $\mathrm{on}$ $\mathrm{wide}$ $\mathrm{resonances}$ $\mathrm{at}$ $100$ $\mathrm{TeV}$, $20$ $\mathrm{ab}^{-1}$",fontsize=30)
plt.annotate("Allanach,Corbett and Madigan 2020",(1.01*data100[0,0],5.15e-8),fontsize=28,color='grey')
plt.tight_layout()
plt.savefig("100TeVwideLQ.pdf",dpi=250)


#---------------------------------------- 27 TeV signal distributions  ---------------------------------------------------

dataSig = np.loadtxt("27TeVwideLQsignals.txt",dtype=float,skiprows=1)
bins = np.append(0,dataSig[:,0])
Sig1 = dataSig[:,1]
Sig2 = dataSig[:,2]
Sig5 = dataSig[:,3]

plt.figure(4,figsize=(13,10),dpi=250)
plt.plot((bins[1:] + bins[:-1]) * .5+0.1, Sig5,ls='steps',color=palette[2],label=r"$\Gamma / m_{\rm{LQ}} = 0.5$")
plt.plot((bins[1:] + bins[:-1]) * .5+0.1, Sig2,ls='steps',color=palette[0],label=r"$\Gamma / m_{\rm{LQ}} = 0.2$")
plt.plot((bins[1:] + bins[:-1]) * .5+0.1, Sig1,ls='steps',color=palette[1],label=r"$\Gamma / m_{\rm{LQ}} = 0.1$")
plt.yscale('log')
plt.xlabel(r"{$m_{\mathrm{min}(\mu, j)}$  $\mathrm{ [TeV]}$",position=(1.,0.),va='top',ha='right')
plt.ylabel(r'$\mathrm{Events}$ $\mathrm{per}$ $\mathrm{bin}$', position=(0., 1.), va='top', ha='right',labelpad=40)
plt.title(r"$\mathrm{Wide}$ $\mathrm{LQ}$ $\mathrm{resonances}$ $\mathrm{at}$ $\sqrt{s} = 27$ $\mathrm{TeV, }$ $\mathcal{L} = 15$ $\mathrm{ab}$$^{-1}$",fontsize=32)
#axes1.tick_params(axis='both',which='both',direction='out',top=False,right=False)
plt.xlim([0,5])
plt.ylim([0.5,5E3])
plt.annotate("Allanach,Corbett and Madigan 2020",(1,0.55),fontsize=24,color='grey',zorder=50,va='bottom',ha='left')
plt.legend(fontsize=32)
plt.tight_layout()
plt.savefig("27TeVwideLQdistributions.pdf",dpi=250)
plt.show()


